Robust energy transfer mechanism via precession resonance in nonlinear turbulent wave systems

A robust energy transfer mechanism is found in nonlinear wave systems, which favours transfers towards modes interacting via triads with nonzero frequency mismatch, applicable in meteorology, nonlinear optics and plasma wave turbulence. We introduce the concepts of truly dynamical degrees of freedom and triad precession. Transfer efficiency is maximal when the triads' precession frequencies resonate with the system's nonlinear frequencies, leading to a collective state of synchronised triads with strong turbulent cascades at intermediate nonlinearity. Numerical simulations confirm analytical predictions.

==> Supplemental_Material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    435219,       9453]
NotebookOptionsPosition[    432297,       9358]
NotebookOutlinePosition[    432774,       9376]
CellTagsIndexPosition[    432731,       9373]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "SUPPLEMENTAL MATERIAL FOR PAPER\n\"Robust energy transfer mechanism via \
precession resonance \[LineSeparator]in nonlinear turbulent wave systems\"\n",
 StyleBox["by the authors Miguel D. Bustamante, Brenda Quinn and Dan Lucas \
(University College Dublin, 2014)", "Subtitle"]
}], "Title",
 CellChangeTimes->{{3.586785385432351*^9, 3.586785394215166*^9}, {
  3.586786924516656*^9, 3.5867869300390654`*^9}, {3.586799089466412*^9, 
  3.5867991079992447`*^9}, {3.586799595609301*^9, 3.586799633626568*^9}, {
  3.586799668523829*^9, 3.5867996980078807`*^9}, {3.586968718053378*^9, 
  3.5869687214385843`*^9}, {3.6077824524926605`*^9, 3.607782474591924*^9}, {
  3.6077970962712364`*^9, 3.6077971055497675`*^9}, {3.6078729676164055`*^9, 
  3.6078729982451577`*^9}}],

Cell["Notation as in the above-mentioned paper ", "Subtitle",
 CellChangeTimes->{{3.5867995820528774`*^9, 3.5867995876220865`*^9}, {
  3.5867996271057563`*^9, 3.586799653688203*^9}}],

Cell[TextData[{
 "DESCRIPTION: There are four parts in this supplement. \[LineSeparator]PART \
1 contains explicit formulae for the nearest-neighbouring-triad terms ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox[
     SuperscriptBox["NNTT", 
      SubscriptBox[
       StyleBox["k",
        FontWeight->"Bold",
        FontSlant->"Plain"], "3"]], 
     RowBox[{
      SubscriptBox[
       StyleBox["k",
        FontWeight->"Bold",
        FontSlant->"Plain"], "1"], 
      SubscriptBox[
       StyleBox["k",
        FontWeight->"Bold",
        FontSlant->"Plain"], "2"]}]]}], TraditionalForm]]],
 ") appearing in equation (3) of the paper.\nPART 2 contains details of the \
solution to the isolated triad equations (an integrable system) and includes \
the spectrum and triad phase, definition of \[CapitalGamma] (nonlinear \
oscillation frequency) and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalOmega]", "j"], TraditionalForm]]],
 " (",
 StyleBox["j",
  FontSlant->"Italic"],
 "=1,2,3, nonlinear precession frequencies).\[LineSeparator]PART 3 considers \
the solution of the isolated triad equations from PART 2, for a given choice \
of parameters and initial conditions, and provides explicit values for the \
nonlinear oscillation frequency \[CapitalGamma] and the precession resonance \
conditions (equation (4) of the paper), all in terms of the re-scaling \
parameter \[Alpha] defined in the paper.\nPART 4 illustrates the phase-space \
plots (projected to 3D) of the stable/unstable manifolds of the periodic \
orbit found at the parameter point ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "1"], TraditionalForm]]],
 "= 0.1,   ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Alpha]", "=", "28.30424422"}], TraditionalForm]]],
 ".\n"
}], "Subsubtitle",
 CellChangeTimes->{{3.5868002336504216`*^9, 3.586800323194579*^9}, {
  3.586800385220288*^9, 3.5868006212643023`*^9}, {3.6077825146792173`*^9, 
  3.6077826121227903`*^9}, {3.607782648459869*^9, 3.607782968673184*^9}, {
  3.607784627688074*^9, 3.607784660971978*^9}, {3.6077847239925823`*^9, 
  3.607784750258085*^9}, {3.6077850938697386`*^9, 3.6077851040193186`*^9}}],

Cell[TextData[{
 "PART 1\nFor a triad ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox[
       StyleBox["k",
        FontWeight->"Bold",
        FontSlant->"Plain"], 
       RowBox[{"1", " "}]], "+", " ", 
      SubscriptBox[
       StyleBox["k",
        FontWeight->"Bold",
        FontSlant->"Plain"], "2"]}], "=", 
     SubscriptBox[
      StyleBox["k",
       FontWeight->"Bold",
       FontSlant->"Plain"], "3"]}], ",", " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "explicit formula for the nearest-neighbouring-triad terms ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox[
     SuperscriptBox["NNTT", 
      SubscriptBox[
       StyleBox["k",
        FontWeight->"Bold",
        FontSlant->"Plain"], "3"]], 
     RowBox[{
      SubscriptBox[
       StyleBox["k",
        FontWeight->"Bold",
        FontSlant->"Plain"], "1"], 
      SubscriptBox[
       StyleBox["k",
        FontWeight->"Bold",
        FontSlant->"Plain"], "2"]}]]}], TraditionalForm]]],
 "):\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["NNTT", 
     SubscriptBox[
      StyleBox["k",
       FontWeight->"Bold",
       FontSlant->"Plain"], "3"]], 
    RowBox[{
     SubscriptBox[
      StyleBox["k",
       FontWeight->"Bold",
       FontSlant->"Plain"], "1"], 
     SubscriptBox[
      StyleBox["k",
       FontWeight->"Bold",
       FontSlant->"Plain"], "2"]}]], TraditionalForm]]],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{
      UnderscriptBox[
       StyleBox["\[CapitalSigma]",
        FontSize->48], 
       RowBox[{
        RowBox[{
         SubscriptBox[
          StyleBox["k",
           FontWeight->"Bold",
           FontSlant->"Plain"], "4"], ",", " ", 
         RowBox[{
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "5"], " ", "\[Element]", " ", 
          RowBox[{"other", " ", "triads"}]}]}], " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"linked", " ", "to", " ", 
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "1"]}], ",", " ", 
         SubscriptBox[
          StyleBox["k",
           FontWeight->"Bold",
           FontSlant->"Plain"], "2"], ",", " ", 
         SubscriptBox[
          StyleBox["k",
           FontWeight->"Bold",
           FontSlant->"Plain"], "3"], " "}]}]], "(", 
      RowBox[{
       SubscriptBox["n", 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "4"]], 
       SubscriptBox["n", 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "5"]]}], ")"}], 
     FractionBox["1", "2"]], "[", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       SuperscriptBox["Z", 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "1"]], 
       RowBox[{
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "4"], 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "5"]}]], 
      SubscriptBox["\[Delta]", 
       RowBox[{
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "1"], "-", 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "4"], "-", 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "5"]}]], 
      FractionBox[
       RowBox[{"sin", " ", 
        SubscriptBox[
         SuperscriptBox["\[CurlyPhi]", 
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "1"]], 
         RowBox[{
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "4"], 
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "5"]}]]}], 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["n", 
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "1"]], ")"}], 
        FractionBox["1", "2"]]]}], "+", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["Z", 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "2"]], 
       RowBox[{
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "4"], 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "5"]}]], 
      SubscriptBox["\[Delta]", 
       RowBox[{
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "2"], "-", 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "4"], "-", 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "5"]}]], 
      FractionBox[
       RowBox[{"sin", " ", 
        SubscriptBox[
         SuperscriptBox["\[CurlyPhi]", 
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "2"]], 
         RowBox[{
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "4"], 
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "5"]}]]}], 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["n", 
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "2"]], ")"}], 
        FractionBox["1", "2"]]]}], "-", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["Z", 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "3"]], 
       RowBox[{
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "4"], 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "5"]}]], 
      SubscriptBox["\[Delta]", 
       RowBox[{
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "3"], "-", 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "4"], "-", 
        SubscriptBox[
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Plain"], "5"]}]], 
      FractionBox[
       RowBox[{"sin", " ", 
        SubscriptBox[
         SuperscriptBox["\[CurlyPhi]", 
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "3"]], 
         RowBox[{
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "4"], 
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "5"]}]]}], 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["n", 
          SubscriptBox[
           StyleBox["k",
            FontWeight->"Bold",
            FontSlant->"Plain"], "3"]], ")"}], 
        FractionBox["1", "2"]]]}]}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Section",
 CellChangeTimes->{{3.6077935761828985`*^9, 3.6077937580262995`*^9}, {
  3.607793842579136*^9, 3.607793951773381*^9}, {3.6077940028733044`*^9, 
  3.607794028990798*^9}, {3.607794099565835*^9, 3.607794112127553*^9}, {
  3.607794161154357*^9, 3.607794234163533*^9}, {3.6077943096428504`*^9, 
  3.607794399365982*^9}, {3.6077944388942432`*^9, 3.6077946474071693`*^9}}],

Cell[CellGroupData[{

Cell["\<\
PART 2
Solution of the triad equations, based on paper:
E. Kartashova and M. D. Bustamante, Comm. Comp. Phys. 10, 1211 (2011)
(formulas are derived there; notation is slightly different below)\
\>", "Section",
 CellChangeTimes->{{3.58678726289685*^9, 3.5867872650964537`*^9}, {
  3.586799089466412*^9, 3.586799111696451*^9}, {3.607786047348274*^9, 
  3.6077860474052773`*^9}, {3.60778609010972*^9, 3.6077861071716957`*^9}, {
  3.6077861537473598`*^9, 3.6077861874132853`*^9}, {3.6077898453815093`*^9, 
  3.6077898682828193`*^9}}],

Cell[CellGroupData[{

Cell["\<\
Consider equations of motion for isolated exact resonant triad:\
\>", "Subsection",
 CellChangeTimes->{{3.5867872667656565`*^9, 3.5867872762036734`*^9}, {
   3.5867873161085434`*^9, 3.586787323097356*^9}, 3.586799089466412*^9, {
   3.5867991800869713`*^9, 3.58679922517105*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A1", "'"}], "[", "t", "]"}], " ", "+", 
    RowBox[{"i", " ", 
     SubscriptBox["\[Omega]", "1"], 
     RowBox[{"A1", "[", "t", "]"}]}]}], "==", " ", 
   RowBox[{"Z1", "*", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"A2", "[", "t", "]"}], "]"}], " ", 
    RowBox[{"A3", "[", "t", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A2", "'"}], "[", "t", "]"}], " ", "+", 
    RowBox[{"i", " ", 
     SubscriptBox["\[Omega]", "2"], 
     RowBox[{"A2", "[", "t", "]"}]}]}], "==", " ", 
   RowBox[{"Z2", "*", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"A1", "[", "t", "]"}], "]"}], " ", 
    RowBox[{"A3", "[", "t", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A3", "'"}], "[", "t", "]"}], " ", "+", 
    RowBox[{"i", " ", 
     SubscriptBox["\[Omega]", "3"], 
     RowBox[{"A3", "[", "t", "]"}]}]}], "==", " ", 
   RowBox[{"Z3", "*", 
    RowBox[{"A1", "[", "t", "]"}], " ", 
    RowBox[{"A2", "[", "t", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.586787303394521*^9, 3.5867873352809772`*^9}, {
  3.586787557206967*^9, 3.5867875742733965`*^9}, {3.586799795586052*^9, 
  3.586799832464517*^9}, {3.607786054828702*^9, 3.607786075439881*^9}, {
  3.6077875251708007`*^9, 3.6077875408226957`*^9}, {3.6077875934767075`*^9, 
  3.6077876017621813`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "where ",
 Cell[BoxData[
  SubscriptBox["\[Omega]", "1"]],
  CellChangeTimes->{{3.586787303394521*^9, 3.5867873352809772`*^9}, {
   3.586787557206967*^9, 3.5867875742733965`*^9}, {3.586799795586052*^9, 
   3.586799832464517*^9}, {3.607786054828702*^9, 3.607786075439881*^9}, {
   3.6077875251708007`*^9, 3.6077875408226957`*^9}, {3.6077875934767075`*^9, 
   3.6077876017621813`*^9}}],
 "+",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Omega]", "2"], "-", 
    SubscriptBox["\[Omega]", "3"]}], "=", "0"}]],
  CellChangeTimes->{{3.586787303394521*^9, 3.5867873352809772`*^9}, {
   3.586787557206967*^9, 3.5867875742733965`*^9}, {3.586799795586052*^9, 
   3.586799832464517*^9}, {3.607786054828702*^9, 3.607786075439881*^9}, {
   3.6077875251708007`*^9, 3.6077875408226957`*^9}, {3.6077875934767075`*^9, 
   3.6077876017621813`*^9}}],
 "  (zero frequency mismatch)."
}], "Subsubtitle",
 CellChangeTimes->{{3.6077876216953216`*^9, 3.607787663881735*^9}}],

Cell[CellGroupData[{

Cell["\<\
In Case (A) of the paper, interaction coefficients are\
\>", "Subsection",
 CellChangeTimes->{{3.586787612992665*^9, 3.5867876570003424`*^9}, {
  3.5867992283378563`*^9, 3.586799233673065*^9}, {3.6077893986329565`*^9, 
  3.6077894361071*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z1", "\[Equal]", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z2", "\[Equal]", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z3", "\[Equal]", 
   RowBox[{"-", "8"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5867876236318836`*^9, 3.5867876338655014`*^9}, {
  3.60778607822104*^9, 3.6077860800301437`*^9}, {3.6077894388752584`*^9, 
  3.6077894432105064`*^9}, {3.60778948051664*^9, 3.6077894965105553`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Defining", " ", "equations", " ", "for", " ", "\[CapitalGamma]", " ", 
   RowBox[{"(", 
    RowBox[{"nonlinear", " ", "frequency", " ", "of", " ", "oscillations"}], 
    ")"}]}], ",", " ", 
  RowBox[{
   RowBox[{"and", " ", 
    SubscriptBox["\[CapitalOmega]", "j"], " ", 
    RowBox[{"(", 
     RowBox[{"nonlinear", " ", "precession", " ", "frequencies"}], ")"}]}], 
   ":"}]}]], "Subsection",
 CellChangeTimes->{{3.58678696116112*^9, 3.586786975419545*^9}, {
  3.5867873406629868`*^9, 3.586787379912656*^9}, {3.586799238134673*^9, 
  3.5867992673223248`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]", "\[Equal]", 
   RowBox[{"2", " ", 
    RowBox[{"\[Pi]", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox["2"], 
         SuperscriptBox["3", 
          FractionBox["1", "4"]], 
         RowBox[{"EllipticK", "[", "\[Mu]", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Z1", " ", "Z2", " ", "Z3"}], "]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Rho]", "+", 
            SuperscriptBox["\[Rho]", "2"]}], ")"}], 
          FractionBox["1", "4"]], 
         SqrtBox[
          RowBox[{"Cos", "[", 
           RowBox[{
            FractionBox["\[Gamma]", "3"], "-", 
            FractionBox["\[Pi]", "6"]}], "]"}]], " ", 
         SqrtBox[
          StyleBox["I13",
           FontSize->13]]}], ")"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586787054917285*^9, 3.58678706956571*^9}, 
   3.586787254238835*^9, {3.607786197196845*^9, 3.607786200145014*^9}, {
   3.6077896830622253`*^9, 3.607789683242235*^9}}],

Cell["where the following are constants:", "Text",
 CellChangeTimes->{{3.5867870747605195`*^9, 3.5867870804389296`*^9}, {
  3.586799252408698*^9, 3.586799259584711*^9}, {3.5868003674050565`*^9, 
  3.586800372397065*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox["I13",
    FontSize->13], 
   StyleBox["==",
    FontSize->13], 
   RowBox[{
    RowBox[{
     FractionBox[
      StyleBox["1",
       FontSize->13], 
      RowBox[{"Abs", "[", "Z1", "]"}]], 
     RowBox[{
      StyleBox[
       RowBox[{"A", 
        StyleBox["1",
         FontSize->13]}]], 
      StyleBox["[",
       FontSize->13], 
      StyleBox["t",
       FontSize->13], 
      StyleBox["]",
       FontSize->13]}], 
     StyleBox[
      RowBox[{"Conjugate", "[", 
       RowBox[{
        StyleBox[
         RowBox[{"A", "1"}]], "[", "t", "]"}], "]"}],
      FontSize->13]}], 
    StyleBox["+",
     FontSize->13], 
    RowBox[{
     FractionBox[
      StyleBox["1",
       FontSize->13], 
      RowBox[{"Abs", "[", "Z3", "]"}]], 
     RowBox[{
      StyleBox[
       RowBox[{"A", 
        StyleBox["3",
         FontSize->13]}]], 
      StyleBox["[",
       FontSize->13], 
      StyleBox["t",
       FontSize->13], 
      StyleBox["]",
       FontSize->13]}], 
     StyleBox[
      RowBox[{"Conjugate", "[", 
       RowBox[{
        StyleBox[
         RowBox[{"A", "3"}]], "[", "t", "]"}], "]"}],
      FontSize->13]}]}]}], 
  StyleBox[";",
   FontSize->13]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["I23",
    FontSize->13], 
   StyleBox["==",
    FontSize->13], 
   RowBox[{
    RowBox[{
     FractionBox[
      StyleBox["1",
       FontSize->13], 
      RowBox[{"Abs", "[", "Z2", "]"}]], 
     RowBox[{
      StyleBox[
       RowBox[{"A", 
        StyleBox["2",
         FontSize->13]}]], 
      StyleBox["[",
       FontSize->13], 
      StyleBox["t",
       FontSize->13], 
      StyleBox["]",
       FontSize->13]}], 
     StyleBox[
      RowBox[{"Conjugate", "[", 
       RowBox[{
        StyleBox[
         RowBox[{"A", "2"}]], "[", "t", "]"}], "]"}],
      FontSize->13]}], 
    StyleBox["+",
     FontSize->13], 
    RowBox[{
     FractionBox[
      StyleBox["1",
       FontSize->13], 
      RowBox[{"Abs", "[", "Z3", "]"}]], 
     RowBox[{
      StyleBox[
       RowBox[{"A", 
        StyleBox["3",
         FontSize->13]}]], 
      StyleBox["[",
       FontSize->13], 
      StyleBox["t",
       FontSize->13], 
      StyleBox["]",
       FontSize->13]}], 
     StyleBox[
      RowBox[{"Conjugate", "[", 
       RowBox[{
        StyleBox[
         RowBox[{"A", "3"}]], "[", "t", "]"}], "]"}],
      FontSize->13]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["H",
    FontSize->13], 
   StyleBox["==",
    FontSize->13], 
   RowBox[{
    FractionBox[
     StyleBox["1",
      FontSize->13], 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{"Z1", " ", "Z2", " ", "Z3"}], "]"}], "]"}]], 
    RowBox[{"Im", "[", 
     RowBox[{
      RowBox[{"A1", "[", "t", "]"}], 
      RowBox[{"A2", "[", "t", "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{"A3", "[", "t", "]"}], "]"}]}], "]"}]}]}], 
  StyleBox[";",
   FontSize->13]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"\[Rho]", "==", " ", 
    FractionBox[
     RowBox[{
      RowBox[{"Abs", "[", 
       StyleBox["I23",
        FontSize->13], "]"}], " "}], 
     RowBox[{"Abs", "[", 
      StyleBox["I13",
       FontSize->13], "]"}]]}], ";"}],
  FontSize->13], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["\[Gamma]",
    FontSize->13], "==", 
   StyleBox[
    RowBox[{"ArcCos", "[", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", "\[Rho]"}], "+", 
          RowBox[{"3", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"2", 
           SuperscriptBox["\[Rho]", "3"]}]}], ")"}], 
        SuperscriptBox[
         StyleBox["I13",
          FontSize->13], "3"]}], "-", 
       RowBox[{"27", 
        SuperscriptBox[
         StyleBox["H",
          FontSize->13], "2"]}]}], 
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Rho]", "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], 
        FractionBox["3", "2"]], " ", 
       SuperscriptBox[
        StyleBox["I13",
         FontSize->13], "3"]}]], "]"}],
    FontSize->13]}], 
  StyleBox[";",
   FontSize->13], 
  StyleBox[
   RowBox[{"\[Mu]", "==", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox["\[Gamma]", "3"], "+", 
       FractionBox["\[Pi]", "6"]}], "]"}], 
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["\[Gamma]", "3"], "-", 
        FractionBox["\[Pi]", "6"]}], "]"}], 
      RowBox[{"-", "1"}]]}]}],
   FontSize->13], 
  StyleBox[";",
   FontSize->13]}]}], "Input",
 CellChangeTimes->{{3.5867872079847536`*^9, 3.586787248732025*^9}, {
  3.586787579047005*^9, 3.5867875926034293`*^9}, {3.5867876732399707`*^9, 
  3.586787686484394*^9}, {3.6077862092965374`*^9, 3.607786243009465*^9}, {
  3.6077896898456135`*^9, 3.6077896961259727`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Solution for A1 , A2  and  A3  is given by\
\>", "Subsection",
 CellChangeTimes->{{3.5867874181171227`*^9, 3.5867874322507477`*^9}, {
  3.5867875440405436`*^9, 3.586787549126153*^9}, {3.586787692818005*^9, 
  3.5867876991672163`*^9}, {3.586799278413944*^9, 3.586799292313568*^9}, {
  3.6077862498548565`*^9, 3.6077862545491257`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A1", "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      SubscriptBox["n", "1"], "[", "t", "]"}], "]"}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"I", " ", "*", " ", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "1"], "[", "t", "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2", "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      SubscriptBox["n", "2"], "[", "t", "]"}], "]"}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"I", " ", "*", " ", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "2"], "[", "t", "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A3", "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      SubscriptBox["n", "3"], "[", "t", "]"}], "]"}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"I", " ", "*", " ", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "3"], "[", "t", "]"}]}]]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.586787771910144*^9, 3.5867878934811573`*^9}, {
  3.6077862565822415`*^9, 3.6077862956564765`*^9}}],

Cell["where ", "Text",
 CellChangeTimes->{{3.586787898644767*^9, 3.586787901062771*^9}, {
  3.5867992964163756`*^9, 3.5867992993491807`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["n", "1"], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"Abs", "[", "Z1", "]"}], 
    RowBox[{"(", 
     RowBox[{"I13", "-", 
      FractionBox[
       RowBox[{
        SubscriptBox["n", "3"], "[", "t", "]"}], 
       RowBox[{"Abs", "[", "Z3", "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["n", "2"], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"Abs", "[", "Z2", "]"}], 
    RowBox[{"(", 
     RowBox[{"I23", "-", 
      FractionBox[
       RowBox[{
        SubscriptBox["n", "3"], "[", "t", "]"}], 
       RowBox[{"Abs", "[", "Z3", "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["n", "3"], "[", "t", "]"}], "\[Equal]", 
   RowBox[{"I13", " ", 
    RowBox[{"Abs", "[", "Z3", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"2", "\[Mu]"}], 
        RowBox[{"Sqrt", "[", "3", "]"}]], 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["\[Gamma]", "3"], "-", 
         FractionBox["\[Pi]", "6"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"JacobiSN", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"EllipticK", "[", "\[Mu]", "]"}], "\[CapitalGamma]"}], 
             "\[Pi]"], 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubscriptBox["t", "0"]}], ")"}]}], ",", "\[Mu]"}], "]"}], ")"}],
         "2"]}], "+", 
      RowBox[{
       FractionBox["1", "3"], 
       RowBox[{"(", 
        RowBox[{"\[Rho]", "+", "1", "-", 
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", "\[Rho]", "+", 
            SuperscriptBox["\[Rho]", "2"]}], "]"}], 
          RowBox[{"Cos", "[", 
           FractionBox["\[Gamma]", "3"], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.586788108215935*^9, 3.586788113925545*^9}, {
  3.58678816197363*^9, 3.586788170772045*^9}, {3.586789270183976*^9, 
  3.5867895394872494`*^9}, {3.5867983806011667`*^9, 3.586798458507704*^9}, {
  3.586798518255809*^9, 3.586798574493908*^9}, {3.5867986854101024`*^9, 
  3.5867987362349916`*^9}, {3.6077863004697523`*^9, 3.6077863305444717`*^9}, {
  3.6077863848405776`*^9, 3.607786428255061*^9}, {3.6077897007592373`*^9, 
  3.607789707711635*^9}}],

Cell[BoxData[
 RowBox[{"and", " ", 
  SubscriptBox["t", "0"], " ", "is", " ", "given", " ", "in", " ", "terms", 
  " ", "of", " ", "the", " ", "initial", " ", 
  RowBox[{"conditions", ":"}]}]], "Text",
 CellChangeTimes->{{3.5867987394173975`*^9, 3.5867987612886353`*^9}, {
  3.586799331953238*^9, 3.586799335400844*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["t", "0"], "\[Equal]", 
   RowBox[{
    RowBox[{"Sign", "[", 
     RowBox[{"Cos", "[", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "S"], "[", "0", "]"}], "]"}], "]"}], 
    FractionBox[
     SuperscriptBox["3", 
      FractionBox["1", "4"]], 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["\[Gamma]", "3"], "-", 
         FractionBox["\[Pi]", "6"]}], "]"}], "I13", " ", 
       RowBox[{"Abs", "[", 
        RowBox[{"Z1", " ", "Z2", " ", "Z3"}], "]"}]}], "]"}]], 
    RowBox[{"EllipticF", "[", 
     RowBox[{
      RowBox[{"ArcSin", "[", 
       RowBox[{"Sqrt", "[", 
        SubscriptBox["x", "0"], "]"}], "]"}], ",", "\[Mu]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["x", "0"], "==", 
   RowBox[{
    FractionBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Gamma]", "3"], "]"}], 
     RowBox[{
      RowBox[{"Sqrt", "[", "3", "]"}], 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["\[Gamma]", "3"], "+", 
        FractionBox["\[Pi]", "6"]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["n", "3"], "[", "0", "]"}], 
        RowBox[{"Abs", "[", "Z3", "]"}]], "-", 
       FractionBox[
        RowBox[{
         SubscriptBox["n", "2"], "[", "0", "]"}], 
        RowBox[{"Abs", "[", "Z2", "]"}]], "-", 
       FractionBox[
        RowBox[{
         SubscriptBox["n", "1"], "[", "t", "]"}], 
        RowBox[{"Abs", "[", "Z1", "]"}]]}], ")"}], 
     RowBox[{"2", "\[Mu]", " ", 
      RowBox[{"Sqrt", "[", "3", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["\[Gamma]", "3"], "-", 
        FractionBox["\[Pi]", "6"]}], "]"}], "I13"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.586798853734398*^9, 3.586798912468501*^9}, {
  3.586799012339876*^9, 3.586799012620677*^9}, {3.6077864649301586`*^9, 
  3.6077865016872606`*^9}, {3.6077897130609407`*^9, 3.6077897286318316`*^9}}],

Cell["\<\
where we have introduced the dynamical phase corresponding to the source \
triad:\
\>", "Text",
 CellChangeTimes->{{3.5867989831522255`*^9, 3.5867990063494663`*^9}, {
  3.586799340642453*^9, 3.5867993478184657`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[CurlyPhi]", "S"], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[CurlyPhi]", "1"], "[", "t", "]"}], "+", 
    RowBox[{
     SubscriptBox["\[CurlyPhi]", "2"], "[", "t", "]"}], "-", 
    RowBox[{
     SubscriptBox["\[CurlyPhi]", "3"], "[", "t", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586799017597086*^9, 3.5867990584691577`*^9}, {
  3.6077864469931326`*^9, 3.607786452706459*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Notice", " ", "that", " ", 
   SubscriptBox["n", "1"]}], ",", " ", 
  SubscriptBox["n", "2"], ",", " ", 
  RowBox[{
   SubscriptBox["n", "3"], "  ", "are", " ", "periodic", " ", "with", " ", 
   "period", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"2", "\[Pi]"}], "\[CapitalGamma]"], "."}]}]}]], "Subsection",
 CellChangeTimes->{{3.5867901251590776`*^9, 3.5867901472331166`*^9}, {
  3.586799351328472*^9, 3.586799354682478*^9}, {3.6077865084656487`*^9, 
  3.6077865212023773`*^9}}],

Cell[CellGroupData[{

Cell["The phases ", "Subsection",
 CellChangeTimes->{{3.586788321015909*^9, 3.586788325773917*^9}, {
  3.586789629764608*^9, 3.586789638609823*^9}, {3.5867993608600883`*^9, 
  3.586799364931696*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[CurlyPhi]", "1"], "[", "t", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[CurlyPhi]", "2"], "[", "t", "]"}], ",", 
   RowBox[{
    SubscriptBox["\[CurlyPhi]", "3"], "[", "t", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.5867883354771347`*^9, 3.586788340796744*^9}, {
  3.6077865297998686`*^9, 3.6077865357422085`*^9}}],

Cell["are given by quadratures:", "Text",
 CellChangeTimes->{{3.586788342138346*^9, 3.5867883473175554`*^9}, 
   3.5867896411214275`*^9, {3.5867993682701015`*^9, 3.5867993709689064`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[CurlyPhi]", "1"], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[CurlyPhi]", "1"], "[", "0", "]"}], "-", 
    RowBox[{
     SubscriptBox["\[Omega]", "1"], "t"}], "-", 
    RowBox[{"Z1", " ", "H", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox["n", "1"], "[", "u", "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "t"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[CurlyPhi]", "2"], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[CurlyPhi]", "2"], "[", "0", "]"}], "-", 
    RowBox[{
     SubscriptBox["\[Omega]", "2"], "t"}], "-", 
    RowBox[{"Z2", " ", "H", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox["n", "2"], "[", "u", "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "t"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[CurlyPhi]", "3"], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[CurlyPhi]", "3"], "[", "0", "]"}], "-", 
    RowBox[{
     SubscriptBox["\[Omega]", "3"], "t"}], "+", 
    RowBox[{"Z3", " ", "H", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox["n", "3"], "[", "u", "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "t"}], "}"}]}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5867897311647863`*^9, 3.586789800818908*^9}, {
  3.5867898834678535`*^9, 3.5867899062594934`*^9}, {3.5867899529347754`*^9, 
  3.5867899905932417`*^9}, {3.586790024523301*^9, 3.586790028423308*^9}, {
  3.5867903092082014`*^9, 3.5867903221874237`*^9}, {3.5867903904687443`*^9, 
  3.586790390624744*^9}, {3.6077865377633247`*^9, 3.6077865748574457`*^9}, {
  3.6077875072037735`*^9, 3.607787516806322*^9}, {3.6077875688162975`*^9, 
  3.6077875738015823`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Each", " ", "of", " ", "these", " ", "phases", " ", "are", " ", 
  "decomposed", " ", "as", " ", "a", " ", "periodic", " ", "function", " ", 
  RowBox[{"(", 
   RowBox[{"with", " ", "period", " ", 
    FractionBox[
     RowBox[{"2", "\[Pi]"}], "\[CapitalGamma]"]}], ")"}], " ", "plus", " ", 
  "a", " ", 
  RowBox[{"precession", ":"}]}]], "Subsection",
 CellChangeTimes->{{3.586790103194239*^9, 3.586790119636668*^9}, {
  3.5867901532859273`*^9, 3.5867901754535666`*^9}, {3.5867993756801147`*^9, 
  3.5867993785037193`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[CurlyPhi]", "1"], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[CurlyPhi]", "1"], "PER"], "[", "t", "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["\[CapitalOmega]", "1"], ")"}], " ", "t"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[CurlyPhi]", "2"], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[CurlyPhi]", "2"], "PER"], "[", "t", "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["\[CapitalOmega]", "2"], ")"}], " ", "t"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[CurlyPhi]", "3"], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[CurlyPhi]", "3"], "PER"], "[", "t", "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["\[CapitalOmega]", "3"], ")"}], " ", "t"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5867901879647884`*^9, 3.586790233329668*^9}, {
  3.6077865850140266`*^9, 3.6077865946105757`*^9}, {3.6077874106412497`*^9, 
  3.607787432990528*^9}}],

Cell["where the precession frequencies are defined by", "Text",
 CellChangeTimes->{{3.586790234920871*^9, 3.5867902464024906`*^9}, {
  3.586799386163333*^9, 3.5867993884253373`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalOmega]", "1"], " ", "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["\[Omega]", "1"]}], "-", 
    RowBox[{"Z1", " ", "H", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox["n", "1"], "[", "u", "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         FractionBox[
          RowBox[{"2", "\[Pi]"}], "\[CapitalGamma]"]}], "}"}]}], "]"}]}]}]}], 
  ";", 
  RowBox[{
   SubscriptBox["\[CapitalOmega]", "2"], " ", "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["\[Omega]", "2"]}], "-", 
    RowBox[{"Z2", " ", "H", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox["n", "2"], "[", "u", "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         FractionBox[
          RowBox[{"2", "\[Pi]"}], "\[CapitalGamma]"]}], "}"}]}], "]"}]}]}]}], 
  ";", 
  RowBox[{
   SubscriptBox["\[CapitalOmega]", "3"], " ", "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["\[Omega]", "3"]}], "+", 
    RowBox[{"Z3", " ", "H", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox["n", "3"], "[", "u", "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         FractionBox[
          RowBox[{"2", "\[Pi]"}], "\[CapitalGamma]"]}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.586790251051299*^9, 3.58679034270146*^9}, 
   3.586790451355651*^9, {3.6077866037741003`*^9, 3.6077866259543686`*^9}, {
   3.60778738056853*^9, 3.6077873831696787`*^9}, {3.607787435955698*^9, 
   3.607787453683712*^9}, {3.6077875780208235`*^9, 3.607787581702034*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
PART 3
Solution of the triad equations from PART 2: explicit initial condition.
For the initial conditions given in Case (B) of the paper, the equations \
above give\
\>", "Section",
 CellChangeTimes->{{3.60778669311821*^9, 3.6077867996823053`*^9}, {
  3.6077872602366476`*^9, 3.6077872839330025`*^9}, {3.607789257192867*^9, 
  3.6077892924648843`*^9}, {3.6077895424391823`*^9, 3.607789568002644*^9}, {
  3.6077895997784615`*^9, 3.6077896214757023`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]", "==", 
   FractionBox[
    RowBox[{"2", " ", "\[Pi]", " ", 
     SqrtBox[
      StyleBox["I13",
       FontSize->13]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{"Z1", " ", "Z2", " ", "Z3"}], "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Rho]", "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], 
        FractionBox["1", "4"]], 
       SqrtBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox["\[Gamma]", "3"], "-", 
          FractionBox["\[Pi]", "6"]}], "]"}]]}], " ", ")"}]}], 
    RowBox[{"(", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], 
       SuperscriptBox["3", 
        FractionBox["1", "4"]], 
       RowBox[{"EllipticK", "[", "\[Mu]", "]"}]}], ")"}], ")"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "\[TildeTilde]", 
   RowBox[{"0.27267", " ", 
    SuperscriptBox["\[Alpha]", 
     RowBox[{"1", "/", "2"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.60778710537679*^9, 3.6077871095150266`*^9}, {
  3.6077873419753227`*^9, 3.6077873437624245`*^9}, {3.6077896269120135`*^9, 
  3.6077896640481377`*^9}, {3.6077897424546223`*^9, 3.6077897429436502`*^9}, {
  3.607789773000369*^9, 3.6077898120236015`*^9}}]
}, Open  ]],

Cell[TextData[{
 "Two-triad system in the limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "\[Rule]", 
    RowBox[{"0", ":"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Predicted precession resonances."
}], "Section",
 CellChangeTimes->{3.6077873013940015`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations of motion:", "Subsubtitle",
 CellChangeTimes->{{3.607788681017912*^9, 3.6077886845951157`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A1", "'"}], "[", "t", "]"}], " ", "+", 
    RowBox[{"i", " ", 
     SubscriptBox["\[Omega]", "1"], 
     RowBox[{"A1", "[", "t", "]"}]}]}], "==", " ", 
   RowBox[{"Z1", "*", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"A2", "[", "t", "]"}], "]"}], " ", 
    RowBox[{"A3", "[", "t", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A2", "'"}], "[", "t", "]"}], " ", "+", 
    RowBox[{"i", " ", 
     SubscriptBox["\[Omega]", "2"], 
     RowBox[{"A2", "[", "t", "]"}]}]}], "==", " ", 
   RowBox[{
    RowBox[{"Z2", "*", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"A1", "[", "t", "]"}], "]"}], " ", 
     RowBox[{"A3", "[", "t", "]"}]}], "+", " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], " ", "S2", " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"A3", "[", "t", "]"}], "]"}], " ", 
     RowBox[{"A4", "[", "t", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A3", "'"}], "[", "t", "]"}], " ", "+", 
    RowBox[{"i", " ", 
     SubscriptBox["\[Omega]", "3"], 
     RowBox[{"A3", "[", "t", "]"}]}]}], "==", " ", 
   RowBox[{
    RowBox[{"Z3", "*", 
     RowBox[{"A1", "[", "t", "]"}], " ", 
     RowBox[{"A2", "[", "t", "]"}]}], "+", " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], " ", "S3", " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"A2", "[", "t", "]"}], "]"}], " ", 
     RowBox[{"A4", "[", "t", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A4", "'"}], "[", "t", "]"}], " ", "+", 
    RowBox[{"i", " ", 
     SubscriptBox["\[Omega]", "4"], 
     RowBox[{"A4", "[", "t", "]"}]}]}], "==", " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "S4", "*", 
    RowBox[{"A2", "[", "t", "]"}], " ", 
    RowBox[{"A3", "[", "t", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6077886891633773`*^9, 3.6077888201228676`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Precession of triad ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "+", 
     SubscriptBox["k", "3"]}], "=", 
    SubscriptBox["k", "4"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[CapitalOmega]", "4"], "23"], "=", " ", 
    RowBox[{
     SubscriptBox["\[CapitalOmega]", "2"], "+", 
     SubscriptBox["\[CapitalOmega]", "3"], "-", 
     SubscriptBox["\[CapitalOmega]", "4"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubtitle",
 CellChangeTimes->{{3.6077871193375883`*^9, 3.6077871966150084`*^9}, {
  3.6077872336851287`*^9, 3.6077872452907925`*^9}, {3.607787753369853*^9, 
  3.6077877745840664`*^9}}],

Cell[TextData[{
 "But in the limit of small ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", the precessions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalOmega]", "2"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalOmega]", "3"], TraditionalForm]]],
 " are basically obtained from the isolated triad solution:"
}], "Subsubtitle",
 CellChangeTimes->{{3.6077872066335816`*^9, 3.6077872275847797`*^9}, {
  3.6077877197699313`*^9, 3.6077877424152265`*^9}, {3.6077877887448764`*^9, 
  3.6077878032367053`*^9}, {3.607788519641681*^9, 3.607788584006363*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalOmega]", "2"], "==", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["\[Omega]", "2"]}], "-", 
    RowBox[{"Z2", " ", "H", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox["n", "2"], "[", "u", "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         FractionBox[
          RowBox[{"2", "\[Pi]"}], "\[CapitalGamma]"]}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalOmega]", "3"], " ", "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["\[Omega]", "3"]}], "+", 
    RowBox[{"Z3", " ", "H", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox["n", "3"], "[", "u", "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         FractionBox[
          RowBox[{"2", "\[Pi]"}], "\[CapitalGamma]"]}], "}"}]}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6077885926738586`*^9, 3.607788603132457*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "In the same limit, precession ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalOmega]", "4"], TraditionalForm]]],
 " is "
}], "Subsubtitle",
 CellChangeTimes->{{3.6077886104768767`*^9, 3.6077886281458874`*^9}, {
  3.6077888563739414`*^9, 3.6077888624602895`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalOmega]", "4"], " ", "\[Equal]", 
   RowBox[{"-", 
    SubscriptBox["\[Omega]", "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6077886350882845`*^9, 3.6077886398675575`*^9}, 
   3.607788933358344*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Therefore, triad precession is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[CapitalOmega]", "4"], "23"], TraditionalForm]]],
 "=",
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["\[Omega]", "2"]}], "-", 
   RowBox[{"Z2", " ", "H", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubscriptBox["n", "2"], "[", "u", "]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        FractionBox[
         RowBox[{"2", "\[Pi]"}], "\[CapitalGamma]"]}], "}"}]}], "]"}]}]}]],
  CellChangeTimes->{{3.6077885926738586`*^9, 3.607788603132457*^9}}],
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["\[Omega]", "3"]}], "+", 
   RowBox[{"Z3", " ", "H", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubscriptBox["n", "3"], "[", "u", "]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        FractionBox[
         RowBox[{"2", "\[Pi]"}], "\[CapitalGamma]"]}], "}"}]}], "]"}]}]}]],
  CellChangeTimes->{{3.6077885926738586`*^9, 3.607788603132457*^9}}],
 "-(",
 Cell[BoxData[
  RowBox[{"-", 
   SubscriptBox["\[Omega]", "4"]}]],
  CellChangeTimes->{{3.6077886350882845`*^9, 3.6077886398675575`*^9}, 
    3.607788933358344*^9}],
 ")\nor: \n",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[CapitalOmega]", "4"], "23"], TraditionalForm]]],
 "= - (",
 Cell[BoxData[
  SubscriptBox["\[Omega]", "2"]],
  CellChangeTimes->{{3.6077885926738586`*^9, 3.607788603132457*^9}}],
 "+",
 Cell[BoxData[
  SubscriptBox["\[Omega]", "3"]],
  CellChangeTimes->{{3.6077885926738586`*^9, 3.607788603132457*^9}}],
 "-",
 Cell[BoxData[
  SubscriptBox["\[Omega]", "4"]],
  CellChangeTimes->{{3.6077885926738586`*^9, 3.607788603132457*^9}}],
 ") +H",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["Z3", 
       RowBox[{
        SubscriptBox["n", "3"], "[", "u", "]"}]], "-", 
      FractionBox["Z2", 
       RowBox[{
        SubscriptBox["n", "2"], "[", "u", "]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       FractionBox[
        RowBox[{"2", "\[Pi]"}], "\[CapitalGamma]"]}], "}"}]}], "]"}]}]],
  CellChangeTimes->{{3.6077885926738586`*^9, 3.607788603132457*^9}}]
}], "Subsubtitle",
 CellChangeTimes->{{3.6077889602998857`*^9, 3.607789119693002*^9}}],

Cell[TextData[{
 "For the example given in the paper (Case (B)): ",
 Cell[BoxData[
  SubscriptBox["\[Omega]", "2"]],
  CellChangeTimes->{{3.6077885926738586`*^9, 3.607788603132457*^9}}],
 "+",
 Cell[BoxData[
  SubscriptBox["\[Omega]", "3"]],
  CellChangeTimes->{{3.6077885926738586`*^9, 3.607788603132457*^9}}],
 "-",
 Cell[BoxData[
  SubscriptBox["\[Omega]", "4"]],
  CellChangeTimes->{{3.6077885926738586`*^9, 3.607788603132457*^9}}],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"-", 
     FractionBox["8", "9"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". The nonlinear terms give H",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["Z3", 
       RowBox[{
        SubscriptBox["n", "3"], "[", "u", "]"}]], "-", 
      FractionBox["Z2", 
       RowBox[{
        SubscriptBox["n", "2"], "[", "u", "]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       FractionBox[
        RowBox[{"2", "\[Pi]"}], "\[CapitalGamma]"]}], "}"}]}], "]"}]}]],
  CellChangeTimes->{{3.6077885926738586`*^9, 3.607788603132457*^9}}],
 " \[TildeTilde] - 0.20188 ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Alpha]", 
    RowBox[{"1", "/", "2"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\nTherefore\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[CapitalOmega]", "4"], "23"], TraditionalForm]]],
 "= ",
 Cell[BoxData[
  FormBox[
   FractionBox["8", "9"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " - 0.20188 ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Alpha]", 
    RowBox[{"1", "/", "2"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Subsubtitle",
 CellChangeTimes->{{3.607789141756264*^9, 3.607789224765012*^9}, {
  3.607790004186592*^9, 3.6077901034832716`*^9}}],

Cell[CellGroupData[{

Cell["PART 4", "Section",
 CellChangeTimes->{{3.5867905003241367`*^9, 3.5867905035377426`*^9}, {
  3.586799409953375*^9, 3.586799428111807*^9}, {3.6077860385217695`*^9, 
  3.60778603870678*^9}}],

Cell[TextData[{
 "Define the dynamical phases: ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[CurlyPhi]", "S"], " ", "=", " ", 
     RowBox[{
      SubscriptBox["\[CurlyPhi]", 
       SubscriptBox[
        StyleBox["k",
         FontWeight->"Bold"], "1"]], "+", 
      SubscriptBox["\[CurlyPhi]", 
       SubscriptBox[
        StyleBox["k",
         FontWeight->"Bold"], "2"]], "-", 
      SubscriptBox["\[CurlyPhi]", 
       SubscriptBox[
        StyleBox["k",
         FontWeight->"Bold"], "3"]]}]}], ";"}], "\[IndentingNewLine]"}]],
  CellChangeTimes->{{3.586791574667824*^9, 3.586791585041842*^9}, {
   3.5867994582198596`*^9, 3.5867994698730803`*^9}, {3.587206486684613*^9, 
   3.5872065020394917`*^9}, {3.607784795925697*^9, 3.6077848679518166`*^9}}],
 "  ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[CurlyPhi]", "T"], " ", "=", " ", 
    RowBox[{
     SubscriptBox["\[CurlyPhi]", 
      SubscriptBox[
       StyleBox["k",
        FontWeight->"Bold"], "2"]], "+", 
     SubscriptBox["\[CurlyPhi]", 
      SubscriptBox[
       StyleBox["k",
        FontWeight->"Bold"], "3"]], "-", 
     SubscriptBox["\[CurlyPhi]", 
      SubscriptBox[
       StyleBox["k",
        FontWeight->"Bold"], "4"]]}]}], ";"}]],
  CellChangeTimes->{{3.586791574667824*^9, 3.586791585041842*^9}, {
   3.5867994582198596`*^9, 3.5867994698730803`*^9}, {3.587206486684613*^9, 
   3.5872065020394917`*^9}, {3.607784795925697*^9, 3.6077848679518166`*^9}}]
}], "Subsection",
 CellChangeTimes->{{3.5867915585373955`*^9, 3.586791567881812*^9}, {
  3.586799431185012*^9, 3.586799439109826*^9}, {3.607784875284236*^9, 
  3.607784891229148*^9}, {3.607784932863529*^9, 3.60778493654874*^9}, {
  3.6077857293410854`*^9, 3.607785759352802*^9}, {3.60778582034129*^9, 
  3.60778582034129*^9}}],

Cell[TextData[{
 "These are new variables, defined modulo 2\[Pi]. When the system reaches a \
periodic orbit, these variables become periodic, the same happens with the \
real spectra ",
 Cell[BoxData[
  SubscriptBox["n", 
   SubscriptBox[
    StyleBox["k",
     FontWeight->"Bold"], "1"]]],
  CellChangeTimes->{{3.586790508389351*^9, 3.5867905142393613`*^9}, {
   3.5867910246264577`*^9, 3.586791556010191*^9}, {3.586791632887126*^9, 
   3.5867916561155667`*^9}, {3.586791709639261*^9, 3.5867917524769363`*^9}, {
   3.5867994749586887`*^9, 3.586799480808699*^9}, {3.5872067062611723`*^9, 
   3.587206874079771*^9}, {3.6077849200677977`*^9, 3.6077849580239687`*^9}, {
   3.6077849905758305`*^9, 3.6077850006734076`*^9}, {3.6077850337603*^9, 
   3.6077850561625814`*^9}, {3.607785146978776*^9, 3.6077852335687284`*^9}, {
   3.607785271917922*^9, 3.60778546367189*^9}}],
 ", ",
 Cell[BoxData[
  SubscriptBox["n", 
   SubscriptBox[
    StyleBox["k",
     FontWeight->"Bold"], "2"]]],
  CellChangeTimes->{{3.586790508389351*^9, 3.5867905142393613`*^9}, {
   3.5867910246264577`*^9, 3.586791556010191*^9}, {3.586791632887126*^9, 
   3.5867916561155667`*^9}, {3.586791709639261*^9, 3.5867917524769363`*^9}, {
   3.5867994749586887`*^9, 3.586799480808699*^9}, {3.5872067062611723`*^9, 
   3.587206874079771*^9}, {3.6077849200677977`*^9, 3.6077849580239687`*^9}, {
   3.6077849905758305`*^9, 3.6077850006734076`*^9}, {3.6077850337603*^9, 
   3.6077850561625814`*^9}, {3.607785146978776*^9, 3.6077852335687284`*^9}, {
   3.607785271917922*^9, 3.60778546367189*^9}}],
 ", ",
 Cell[BoxData[
  SubscriptBox["n", 
   SubscriptBox[
    StyleBox["k",
     FontWeight->"Bold"], "3"]]],
  CellChangeTimes->{{3.586790508389351*^9, 3.5867905142393613`*^9}, {
   3.5867910246264577`*^9, 3.586791556010191*^9}, {3.586791632887126*^9, 
   3.5867916561155667`*^9}, {3.586791709639261*^9, 3.5867917524769363`*^9}, {
   3.5867994749586887`*^9, 3.586799480808699*^9}, {3.5872067062611723`*^9, 
   3.587206874079771*^9}, {3.6077849200677977`*^9, 3.6077849580239687`*^9}, {
   3.6077849905758305`*^9, 3.6077850006734076`*^9}, {3.6077850337603*^9, 
   3.6077850561625814`*^9}, {3.607785146978776*^9, 3.6077852335687284`*^9}, {
   3.607785271917922*^9, 3.60778546367189*^9}}],
 ", ",
 Cell[BoxData[
  SubscriptBox["n", 
   SubscriptBox[
    StyleBox["k",
     FontWeight->"Bold"], "4"]]],
  CellChangeTimes->{{3.586790508389351*^9, 3.5867905142393613`*^9}, {
   3.5867910246264577`*^9, 3.586791556010191*^9}, {3.586791632887126*^9, 
   3.5867916561155667`*^9}, {3.586791709639261*^9, 3.5867917524769363`*^9}, {
   3.5867994749586887`*^9, 3.586799480808699*^9}, {3.5872067062611723`*^9, 
   3.587206874079771*^9}, {3.6077849200677977`*^9, 3.6077849580239687`*^9}, {
   3.6077849905758305`*^9, 3.6077850006734076`*^9}, {3.6077850337603*^9, 
   3.6077850561625814`*^9}, {3.607785146978776*^9, 3.6077852335687284`*^9}, {
   3.607785271917922*^9, 3.60778546367189*^9}}],
 ", all six variables oscillate nonlinearly with the same period."
}], "Subsection",
 CellChangeTimes->{{3.586791588801449*^9, 3.58679160671028*^9}, {
  3.5867994437430344`*^9, 3.5867994472842407`*^9}, {3.587206518709445*^9, 
  3.5872066463467455`*^9}, {3.607785832326976*^9, 3.6077858678700085`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Plots", " ", "of", " ", "phase"}], "-", 
    RowBox[{"space", ":", " ", 
     RowBox[{
      RowBox[{
      "in", " ", "the", " ", "following", " ", "plot", " ", "the", " ", 
       "blue", " ", "curve", " ", "corresponds", " ", "to", " ", "a", " ", 
       "projection", " ", "on", " ", "the", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SubscriptBox["\[ScriptCapitalE]", "4"], 
           RowBox[{"(", "t", ")"}]}], "\[ScriptCapitalE]"], ",", " ", 
         SubscriptBox["\[CurlyPhi]", "S"], ",", " ", 
         SubscriptBox["\[CurlyPhi]", "T"]}], ")"}], " ", "space", " ", "of", 
       " ", "the", " ", "4"}], "-", 
      RowBox[{
      "dimensional", " ", "periodic", " ", "orbit", " ", "found", " ", "at", 
       " ", 
       SubscriptBox["\[Epsilon]", "1"]}]}]}]}], " ", "=", " ", "0.1"}], ",", 
  " ", 
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    RowBox[{"28.30424422", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "this", " ", "projection", " ", "of", " ", "phase", " ", "space", 
           " ", "is", " ", "locally", " ", "the", " ", "2"}], "-", 
          RowBox[{"torus", " ", "times", " ", 
           RowBox[{"R", ":", " ", 
            RowBox[{
            "angular", " ", "variables", " ", "are", " ", "defined", " ", 
             "modulo", " ", "2", 
             RowBox[{"\[Pi]", ".", " ", "Exception"}], " ", "is", " ", "at", 
             " ", 
             SubscriptBox["n", 
              SubscriptBox[
               StyleBox["k",
                FontWeight->"Bold"], "4"]]}]}]}]}], "=", "0"}], ",", " ", 
        RowBox[{
         RowBox[{
         "where", " ", "projection", " ", "collapses", " ", "to", " ", "the", 
          " ", "1"}], "-", 
         RowBox[{"torus", " ", "because", " ", 
          SubscriptBox["\[CurlyPhi]", "T"], " ", "becomes", " ", 
          RowBox[{"undefined", "."}]}]}]}], ")"}], ".", " ", 
      "\[ScriptCapitalE]"}], " ", "is", " ", "the", " ", "conserved", " ", 
     "Enstrophy", " ", "of", " ", "the", " ", "system", " ", "and", " ", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "4"], "[", "t", "]"}], " ", "is", " ",
      "the", " ", "contribution", " ", "from", " ", 
     SubscriptBox["n", 
      SubscriptBox[
       StyleBox["k",
        FontWeight->"Bold"], "4"]], "to", " ", 
     RowBox[{"\[ScriptCapitalE]", ".", "  ", "The"}], " ", "blue", " ", 
     "curve", " ", "is", " ", "the", " ", "trajectory", " ", "from", " ", 
     "t"}], "=", 
    RowBox[{
     RowBox[{"100", " ", "to", " ", "t"}], "=", 
     RowBox[{
      RowBox[{
      "300", " ", "approaching", " ", "the", " ", "periodic", " ", "orbit", 
       " ", "along", " ", "the", " ", "stable", " ", 
       RowBox[{"manifold", ".", " ", "The"}], " ", "red", " ", "curve", " ", 
       "is", " ", "the", " ", "trajectory", " ", "from", " ", "t"}], "=", 
      RowBox[{
       RowBox[{"300", " ", "to", " ", "t"}], "=", 
       RowBox[{
        RowBox[{
        "500", " ", "keeping", " ", "close", " ", "to", " ", "the", " ", 
         "periodic", " ", 
         RowBox[{"orbit", ".", " ", "The"}], " ", "green", " ", "curve", " ", 
         "is", " ", "the", " ", "trajectory", " ", "from", " ", "t"}], "=", 
        RowBox[{
         RowBox[{"500", " ", "to", " ", "t"}], "=", 
         RowBox[{
         "700", " ", "escaping", " ", "from", " ", "the", " ", "periodic", 
          " ", "orbit", " ", "along", " ", "the", " ", "unstable", " ", 
          RowBox[{"manifold", "."}]}]}]}]}]}]}]}]}]}]], "Subsection",
 CellChangeTimes->{{3.586790508389351*^9, 3.5867905142393613`*^9}, {
  3.5867910246264577`*^9, 3.586791556010191*^9}, {3.586791632887126*^9, 
  3.5867916561155667`*^9}, {3.586791709639261*^9, 3.5867917524769363`*^9}, {
  3.5867994749586887`*^9, 3.586799480808699*^9}, {3.5872067062611723`*^9, 
  3.587206874079771*^9}, {3.6077849200677977`*^9, 3.6077849580239687`*^9}, {
  3.6077849905758305`*^9, 3.6077850006734076`*^9}, {3.6077850337603*^9, 
  3.6077850561625814`*^9}, {3.607785146978776*^9, 3.6077852335687284`*^9}, {
  3.607785271917922*^9, 3.60778546367189*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[0, 0, 1], Thickness[Large], 
    Point3DBox[
     NCache[{{0.8054593998127519, 2.34778285940432, Complex[
        0.3911003049909543, 0.]}, {
       0.8020489376938363, 2.355117494354353, Complex[
        0.39194862974188593`, 0.]}, {
       0.8001043393109515, 2.361664655588668, Complex[
        0.3927919294495157, 0.]}, {
       0.7996719433732267, 2.3673448735124962`, Complex[
        0.3936286090592275, 0.]}, {
       0.8008067725250805, 2.372070780210821, Complex[
        0.39445703685805744`, 0.]}, {
       0.8035733866057814, 2.3757463011586544`, Complex[
        0.39527555129922753`, 0.]}, {
       0.8080467710146957, 2.378265797177646, Complex[
        0.3960824685278934, 0.]}, {
       0.8143132431166613, 2.3795131758411148`, Complex[
        0.3968760905732012, 0.]}, {
       0.8224713462786962, 2.3793610045348776`, Complex[
        0.39765471416081366`, 0.]}, {
       0.8326326823159247, 2.377669675902908, Complex[
        0.3984166400889745, 0.]}, {
       0.8449226070046225, 2.374286702278393, Complex[
        0.39916018310014934`, 0.]}, {
       0.8594806777208551, 2.369046251090908, Complex[
        0.39988368216953657`, 0.]}, {
       0.8764606948473597, 2.3617690804821887`, Complex[
        0.4005855111214529, 0.]}, {
       0.8960301172963697, 2.35226309551487, Complex[
        0.40126408947510234`, 0.]}, {
       0.9183685564359707, 2.3403248213025973`, Complex[
        0.4019178934126615, 0.]}, {
       0.9436649638199229, 2.325742178184816, Complex[
        0.4025454667552884, 0.]}, {
       0.972113033891003, 2.3082990382263717`, Complex[
        0.4031454318267795, 0.]}, {
       1.0039042603357538`, 2.2877821247579404`, Complex[
        0.40371650008036214`, 0.]}, {
       1.0392180458929654`, 2.26399085550643, Complex[
        0.4042574823617478, 0.]}, {
       1.0782083219339613`, 2.2367506733176286`, Complex[
        0.40476729868119415`, 0.]}, {
       1.120986359323586, 2.205930183260634, Complex[
        0.4052449873691079, 0.]}, {
       1.1675999323254973`, 2.171461934634185, Complex[
        0.40568971349367383`, 0.]}, {
       1.2180098042754395`, 2.1333658794256634`, Complex[
        0.40610077642522496`, 0.]}, {
       1.2720656388527842`, 2.0917734036617097`, Complex[
        0.40647761644045666`, 0.]}, {
       1.32948475635821, 2.0469485125092444`, Complex[
        0.40681982027013314`, 0.]}, {
       1.389838284474917, 1.9993016199152411`, Complex[
        0.40712712550643326`, 0.]}, {
       1.4525496251737369`, 1.9493910213902579`, Complex[
        0.40739942380038463`, 0.]}, {
       1.5169091708448665`, 1.8979081171179002`, Complex[
        0.4076367627956502, 0.]}, {
       1.5821065717905283`, 1.8456450835195297`, Complex[
        0.407839346762016, 0.]}, {
       1.6472779948781529`, 1.7934475537355608`, Complex[
        0.40800753590990513`, 0.]}, {
       1.711561905731674, 1.7421587749024054`, Complex[
        0.40814184438576956`, 0.]}, {
       1.7741544792236457`, 1.6925641377127254`, Complex[
        0.40824293696693104`, 0.]}, {
       1.8343558517174847`, 1.6453448650516984`, Complex[
        0.40831162449289143`, 0.]}, {
       1.8916010247047113`, 1.6010470502960852`, Complex[
        0.40834885808803484`, 0.]}, {
       1.9454731895596546`, 1.560068275772957, Complex[
        0.40835572224749744`, 0.]}, {
       1.995701041742907, 1.522660243252306, Complex[
        0.40833342687355656`, 0.]}, {
       2.042144156732114, 1.4889433443852016`, Complex[
        0.4082832983637782, 0.]}, {
       2.084771362559508, 1.4589282363826173`, Complex[
        0.40820676986417437`, 0.]}, {
       2.1236365874853345`, 1.4325399445644638`, Complex[
        0.40810537081045367`, 0.]}, {
       2.1588554975343985`, 1.409641177195266, Complex[
        0.40798071588803003`, 0.]}, {
       2.190584927148006, 1.3900528494847124`, Complex[
        0.4078344935466138, 0.]}, {
       2.219005994387514, 1.3735709254371293`, Complex[
        0.40766845420791725`, 0.]}, {
       2.2443110127009724`, 1.3599794656526185`, Complex[
        0.40748439830534244`, 0.]}, {
       2.266693854480034, 1.3490602259667537`, Complex[
        0.40728416429244757`, 0.]}, {
       2.2863432130228643`, 1.340599360434366, Complex[
        0.40706961675275577`, 0.]}, {
       2.303438163037201, 1.334391828661391, Complex[
        0.4068426347371707, 0.]}, {
       2.3181454637786523`, 1.3302440635561286`, Complex[
        0.40660510044714826`, 0.]}, {
       2.330618133274848, 1.3279753712585067`, Complex[
        0.4063588883720786, 0.]}, {
       2.340994916343243, 1.3274184408085352`, Complex[
        0.40610585497833696`, 0.]}, {
       2.349400357135356, 1.3284192531703032`, Complex[
        0.40584782903543404`, 0.]}, {
       2.3559452618219607`, 1.3308366044503188`, Complex[
        0.4055866026519416, 0.]}, {
       2.3607273971443097`, 1.334541398170736, Complex[
        0.405323923080659, 0.]}, {
       2.3638323169248645`, 1.3394158152543922`, Complex[
        0.40506148533910413`, 0.]}, {
       2.3653342433683973`, 1.345352435843545, Complex[
        0.40480092567813303`, 0.]}, {
       2.365296955427089, 1.3522533618762937`, Complex[
        0.4045438159185149, 0.]}, {
       2.363774654802876, 1.360029371338021, Complex[
        0.4042916586628765, 0.]}, {
       2.3608127931261342`, 1.3685991224852803`, Complex[
        0.4040458833787242, 0.]}, {
       2.3564488529227563`, 1.3778884176705994`, Complex[
        0.403807843337423, 0.]}, {
       2.3507130812686996`, 1.3878295305749377`, Complex[
        0.40357881338419066`, 0.]}, {
       2.3436291793598065`, 1.3983605968541992`, Complex[
        0.40335998850540167`, 0.]}, {
       2.335214954200544, 1.4094250658202543`, Complex[
        0.40315248315190266`, 0.]}, {
       2.3254829406711184`, 1.4209712093662574`, Complex[
        0.4029573312705956, 0.]}, {
       2.3144410036691325`, 1.4329516835967122`, Complex[
        0.4027754869912717, 0.]}, {
       2.302092931038888, 1.4453231383132186`, Complex[
        0.4026078259115685, 0.]}, {
       2.2884390287187975`, 1.458045869481969, Complex[
        0.4024551469198982, 0.]}, {
       2.27347673001153, 1.4710835099621298`, Complex[
        0.40231817449422547`, 0.]}, {
       2.257201231114437, 1.4844027540319669`, Complex[
        0.4021975614135715, 0.]}, {
       2.239606164994037, 1.4979731115634167`, Complex[
        0.40209389181901034`, 0.]}, {
       2.220684325257913, 1.5117666880334277`, Complex[
        0.4020076845615886, 0.]}, {
       2.200428450740098, 1.525757986901428, Complex[
        0.4019393967759911, 0.]}, {
       2.178832079905858, 1.5399237312143341`, Complex[
        0.4018894276207381, 0.]}, {
       2.1558904817054056`, 1.5542427016165004`, Complex[
        0.40185812212818395`, 0.]}, {
       2.1316016659581956`, 1.5686955882384088`, Complex[
        0.40184577511047537`, 0.]}, {
       2.105967471535528, 1.5832648542137313`, Complex[
        0.4018526350708402, 0.]}, {
       2.0789947243810376`, 1.5979346088297255`, Complex[
        0.4018789080730204, 0.]}, {
       2.0506964497108675`, 1.6126904885520799`, Complex[
        0.4019247615252862, 0.]}, {
       2.0210931136628965`, 1.6275195443834591`, Complex[
        0.4019903278391656, 0.]}, {
       1.990213859527573, 1.6424101342170097`, Complex[
        0.40207570792678843`, 0.]}, {
       1.9580976930762568`, 1.657351819033166, Complex[
        0.40218097450446055`, 0.]}, {
       1.9247945613068813`, 1.6723352619616236`, Complex[
        0.4023061751737894, 0.]}, {
       1.8903662603676472`, 1.6873521293912392`, Complex[
        0.40245133525525667`, 0.]}, {
       1.8548871029663998`, 1.7023949934595959`, Complex[
        0.40261646035264403`, 0.]}, {
       1.8184442748051055`, 1.7174572353912014`, Complex[
        0.4028015386300574, 0.]}, {
       1.7811378149502421`, 1.7325329492790404`, Complex[
        0.40300654278652664`, 0.]}, {
       1.7430801675905925`, 1.7476168460180352`, Complex[
        0.4032314317162361, 0.]}, {
       1.7043952726205391`, 1.7627041572006972`, Complex[
        0.40347615184536656`, 0.]}, {
       1.6652171891644487`, 1.7777905388740352`, Complex[
        0.4037406381393485, 0.]}, {
       1.6256882776023833`, 1.7928719751322777`, Complex[
        0.4040248147769843, 0.]}, {
       1.585956998855381, 1.8079446815812816`, Complex[
        0.4043285954904695, 0.]}, {
       1.5461754208772154`, 1.823005008757097, Complex[
        0.40465188357281195`, 0.]}, {
       1.5064965475365668`, 1.8380493456125282`, Complex[
        0.40499457155652263`, 0.]}, {
       1.4670716009323885`, 1.8530740232012994`, Complex[
        0.4053565405697856, 0.]}, {
       1.4280473924191102`, 1.868075218689262, Complex[
        0.40573765937859385`, 0.]}, {
       1.3895639096152466`, 1.8830488598061632`, Complex[
        0.40613778312558424`, 0.]}, {
       1.351752227580886, 1.8979905298197408`, Complex[
        0.40655675177855594`, 0.]}, {
       1.3147328248529546`, 1.9128953730669542`, Complex[
        0.4069943883039047, 0.]}, {
       1.2786143527846094`, 1.9277580010151443`, Complex[
        0.40745049658246957`, 0.]}, {
       1.2434928736055504`, 1.9425723987498285`, Complex[
        0.40792485908758297`, 0.]}, {
       1.2094515523841836`, 1.957331831696036, Complex[
        0.4084172343474458, 0.]}, {
       1.1765607633292063`, 1.9720287522773887`, Complex[
        0.40892735421630866`, 0.]}, {
       1.144878553174784, 1.986654706102104, Complex[
        0.4094549209813325, 0.]}, {
       1.1144513941600223`, 2.0012002371382436`, Complex[
        0.4099996043344346, 0.]}, {
       1.085315155795871, 2.015654791201984, Complex[
        0.4105610382408497, 0.]}, {
       1.0574962270133104`, 2.0300066169327105`, Complex[
        0.4111388177385741, 0.]}, {
       1.031012726882657, 2.044242663266818, Complex[
        0.41173249570526654`, 0.]}, {
       1.005875751320079, 2.058348472247761, Complex[
        0.41234157963152374`, 0.]}, {
       0.98209061365169, 2.0723080658223014`, Complex[
        0.412965528441707, 0.]}, {
       0.959658047467261, 2.0861038250703006`, Complex[
        0.41360374940561995`, 0.]}, {
       0.9385753500647763, 2.099716360096912, Complex[
        0.4142555951862772, 0.]}, {
       0.9188374534705227, 2.1131243685791605`, Complex[
        0.4149203610707244, 0.]}, {
       0.9004379172812895, 2.1263044807021965`, Complex[
        0.41559728243227856`, 0.]}, {
       0.8833698433739667, 2.1392310879421466`, Complex[
        0.4162855324736457, 0.]}, {
       0.8676267169541308, 2.1518761528511026`, Complex[
        0.41698422030102217`, 0.]}, {
       0.8532031816361848, 2.1642089966753493`, Complex[
        0.4176923893794702, 0.]}, {
       0.8400957584645744, 2.1761960612917535`, Complex[
        0.4184090164194873, 0.]}, {
       0.8283035202024457, 2.1878006415836455`, Complex[
        0.4191330107437151, 0.]}, {
       0.8178287330164841, 2.198982584005294, Complex[
        0.41986321418107037`, 0.]}, {
       0.8086774780298303, 2.209697946717942, Complex[
        0.4205984015331952, 0.]}, {
       0.8008602652155393, 2.219898616345821, Complex[
        0.42133728165494505`, 0.]}, {
       0.7943926518350117, 2.229531876136098, Complex[
        0.42207849918662554`, 0.]}, {
       0.789295877116296, 2.2385399201723932`, Complex[
        0.42282063697082345`, 0.]}, {
       0.7855975240908138, 2.2468593083763677`, Complex[
        0.423562219180931, 0.]}, {
       0.7833322183780324, 2.254420357467181, Complex[
        0.4243017151818379, 0.]}, {
       0.7825423720656127, 2.261146464025034, Complex[
        0.42503754413577866`, 0.]}, {
       0.7832789784231717, 2.2669533575958227`, Complex[
        0.42576808035801106`, 0.]}, {
       0.785602459633493, 2.2717482847673742`, Complex[
        0.4264916594179325, 0.]}, {
       0.789583564486199, 2.2754291298876095`, Complex[
        0.427206584971473, 0.]}, {
       0.7953043053033295, 2.277883485334066, Complex[
        0.42791113630030103`, 0.]}, {
       0.8028589122273092, 2.278987695006319, Complex[
        0.4286035765225857, 0.]}, {
       0.8123547670309047, 2.2786059103627787`, Complex[
        0.4292821614290479, 0.]}, {
       0.8239132560341894, 2.2765892206274656`, Complex[
        0.42994514888685337`, 0.]}, {
       0.837670450335541, 2.2727749499452354`, Complex[
        0.4305908087428817, 0.]}, {
       0.8537774788213859, 2.2669862568208483`, Complex[
        0.4312174331471582, 0.]}, {
       0.8724004026539294, 2.2590322277921038`, Complex[
        0.4318233472070566, 0.]}, {
       0.8937193270206474, 2.2487087300817876`, Complex[
        0.4324069198734762, 0.]}, {
       0.9179263965326482, 2.2358003772743698`, Complex[
        0.43296657495181784`, 0.]}, {
       0.9452222185045469, 2.2200840641437747`, Complex[
        0.4335008021234732, 0.]}, {
       0.975810154861432, 2.201334630189489, Complex[
        0.4340081678578816, 0.]}, {
       1.009887842968053, 2.1793332918472754`, Complex[
        0.4344873260912854, 0.]}, {
       1.0476352918927654`, 2.153879497094181, Complex[
        0.43493702854620886`, 0.]}, {
       1.0891990215807272`, 2.124806735185894, Complex[
        0.4353561345656203, 0.]}, {
       1.134672059416157, 2.0920024872473038`, Complex[
        0.43574362033777864`, 0.]}, {
       1.1840702792881015`, 2.055431832796281, Complex[
        0.43609858739198176`, 0.]}, {
       1.23730662206723, 2.0151631734857136`, Complex[
        0.4364202702518425, 0.]}, {
       1.2941661169447833`, 1.9713931548064643`, Complex[
        0.4367080431412633, 0.]}, {
       1.3542860631381002`, 1.9244664264431077`, Complex[
        0.4369614256488774, 0.]}, {
       1.4171467000194875`, 1.8748849134259098`, Complex[
        0.43718008726920815`, 0.]}, {
       1.4820774840340407`, 1.8233014799169764`, Complex[
        0.4373638507529797, 0.]}, {
       1.5482821265974953`, 1.7704948316460014`, Complex[
        0.4375126942146258, 0.]}, {
       1.6148818406742627`, 1.7173262095036022`, Complex[
        0.43762675196180245`, 0.]}, {
       1.680971716627556, 1.6646829539082153`, Complex[
        0.43770631402928034`, 0.]}, {
       1.745681444253096, 1.6134177232411924`, Complex[
        0.4377518244176402, 0.]}, {
       1.80823030142731, 1.564293446120935, Complex[
        0.4377638780553078, 0.]}, {
       1.8679680329789305`, 1.5179423841026507`, Complex[
        0.4377432165203168, 0.]}, {
       1.9243971716678336`, 1.4748437531071141`, Complex[
        0.43769072257538166`, 0.]}, {
       1.9771768535015974`, 1.4353198515245584`, Complex[
        0.4376074135860425, 0.]}, {
       2.02611167396197, 1.39954714858653, Complex[
        0.43749443390651127`, 0.]}, {
       2.071130830326016, 1.3675770879726352`, Complex[
        0.4373530463310787, 0.]}, {
       2.112262795974553, 1.3393613608977228`, Complex[
        0.43718462272032205`, 0.]}, {
       2.149609696411461, 1.3147774790805513`, Complex[
        0.43699063392066284`, 0.]}, {
       2.1833240988908256`, 1.2936519358088208`, Complex[
        0.4367726391029334, 0.]}, {
       2.2135895827539045`, 1.275779588099977, Complex[
        0.43653227465044175`, 0.]}, {
       2.2406054581636816`, 1.2609388923636438`, Complex[
        0.4362712427295229, 0.]}, {
       2.264575381161231, 1.2489032457319724`, Complex[
        0.4359912996757967, 0.]}, {
       2.2856993039759645`, 1.2394489942193372`, Complex[
        0.43569424432736703`, 0.]}, {
       2.3041681026662215`, 1.2323607657387767`, Complex[
        0.4353819064321487, 0.]}, {
       2.320160250887222, 1.2274347593028085`, Complex[
        0.43505613525052933`, 0.]}, {
       2.3338399944097823`, 1.224480535942396, Complex[
        0.4347187884669442, 0.]}, {
       2.345356585414617, 1.2233217525241908`, Complex[
        0.4343717215147932, 0.]}, {
       2.354844236393384, 1.2237961789057366`, Complex[
        0.4340167774088135, 0.]}, {
       2.3624225406433013`, 1.2257552517999888`, Complex[
        0.43365577716774306`, 0.]}, {
       2.3681971768817633`, 1.2290633482945044`, Complex[
        0.43329051089813947`, 0.]}, {
       2.372260770125404, 1.2335969074962267`, Complex[
        0.4329227295978736, 0.]}, {
       2.3746938219356015`, 1.2392434879946923`, Complex[
        0.432554137725262, 0.]}, {
       2.3755656531021443`, 1.245900819087679, Complex[
        0.432186386567378, 0.]}, {
       2.3749353233395274`, 1.2534758824785392`, Complex[
        0.4318210684289051, 0.]}, {
       2.3728525077476776`, 1.2618840462997496`, Complex[
        0.4314597116512605, 0.]}, {
       2.369358320354435, 1.2710482631343003`, Complex[
        0.4311037764606825, 0.]}, {
       2.364486082329455, 1.2808983368838147`, Complex[
        0.43075465163379595`, 0.]}, {
       2.3582620374251246`, 1.291370258887802, Complex[
        0.43041365195984044`, 0.]}, {
       2.3507060205824013`, 1.3024056109122097`, Complex[
        0.43008201647044014`, 0.]}, {
       2.3418320879572048`, 1.3139510309790663`, Complex[
        0.4297609074005065, 0.]}, {
       2.3316491182405588`, 1.3259577371318167`, Complex[
        0.42945140983764857`, 0.]}, {
       2.32016139631049, 1.3383811038635083`, Complex[
        0.4291545320123057, 0.]}, {
       2.3073691911236303`, 1.3511802858960884`, Complex[
        0.4288712061767264, 0.]}, {
       2.2932693404165394`, 1.3643178841636256`, Complex[
        0.42860229001780775`, 0.]}, {
       2.2778558552693142`, 1.377759649136886, Complex[
        0.42834856854668557`, 0.]}, {
       2.2611205578640474`, 1.3914742169737135`, Complex[
        0.4281107564067231, 0.]}, {
       2.243053765776373, 1.405432874353286, Complex[
        0.4278895005411106, 0.]}, {
       2.2236450357522637`, 1.4196093482284933`, Complex[
        0.42768538316162413`, 0.]}, {
       2.202883978981178, 1.4339796170956203`, Complex[
        0.42749892496104075`, 0.]}, {
       2.180761158176545, 1.4485217407261368`, Complex[
        0.42733058851325595`, 0.]}, {
       2.1572690740786182`, 1.4632157056278228`, Complex[
        0.42718078180716373`, 0.]}, {
       2.132403245048886, 1.4780432838004927`, Complex[
        0.42704986186277316`, 0.]}, {
       2.1061633779877407`, 1.4929879026258863`, Complex[
        0.42693813838077027`, 0.]}, {
       2.078554621687842, 1.5080345239824808`, Complex[
        0.4268458773797199, 0.]}, {
       2.0495888848555888`, 1.5231695309070208`, Complex[
        0.4267733047782523, 0.]}, {
       2.019286190496078, 1.5383806203361206`, Complex[
        0.4267206098828549, 0.]}, {
       1.9876760265287334`, 1.553656700656283, Complex[
        0.4266879487452326, 0.]}, {
       1.9547986400886106`, 1.5689877929701133`, Complex[
        0.42667544735654334`, 0.]}, {
       1.9207062110692346`, 1.5843649351520988`, Complex[
        0.4266832046491591, 0.]}, {
       1.8854638305661475`, 1.5997800879200306`, Complex[
        0.42671129527987317`, 0.]}, {
       1.8491502037854204`, 1.6152260422887015`, Complex[
        0.4267597721716851, 0.]}, {
       1.8118579966082615`, 1.6306963279013253`, Complex[
        0.4268286687943997, 0.]}, {
       1.7736937520957174`, 1.6461851218516104`, Complex[
        0.42691800116728634`, 0.]}, {
       1.7347773189525526`, 1.6616871577147354`, Complex[
        0.42702776956993665`, 0.]}, {
       1.695240758546237, 1.6771976345995185`, Complex[
        0.4271579599502449, 0.]}, {
       1.6552267293817235`, 1.692712126115079, Complex[
        0.4273085450211158, 0.]}, {
       1.6148863853954052`, 1.7082264892138976`, Complex[
        0.4274794850400839, 0.]}, {
       1.5743768631842274`, 1.723736772928124, Complex[
        0.42767072826852, 0.]}, {
       1.5338584686444694`, 1.7392391270571421`, Complex[
        0.42788221110952046`, 0.]}, {
       1.4934917007288355`, 1.7547297108912945`, Complex[
        0.4281138579259357, 0.]}, {
       1.4534342652505812`, 1.7702046020689153`, Complex[
        0.42836558054230145`, 0.]}, {
       1.4138382326114902`, 1.7856597056613888`, Complex[
        0.4286372774367349, 0.]}, {
       1.3748474798656212`, 1.8010906635639827`, Complex[
        0.428928832631121, 0.]}, {
       1.336595531654186, 1.8164927642382644`, Complex[
        0.42924011429020376`, 0.]}, {
       1.2992038799786656`, 1.8318608528063727`, Complex[
        0.4295709730424905, 0.]}, {
       1.2627808241923004`, 1.8471892414374667`, Complex[
        0.42992124003819576`, 0.]}, {
       1.2274208347199238`, 1.862471619893858, Complex[
        0.4302907247618234, 0.]}, {
       1.1932044108728033`, 1.8777009660184831`, Complex[
        0.43067921261938846`, 0.]}, {
       1.160198377459925, 1.892869455847341, Complex[
        0.431086462322723, 0.]}, {
       1.1284565480098832`, 1.9079683729205965`, Complex[
        0.431512203095822, 0.]}, {
       1.0980206742628946`, 1.9229880162444748`, Complex[
        0.4319561317306989, 0.]}, {
       1.0689216010958844`, 1.9379176062229282`, Complex[
        0.432417909522787, 0.]}, {
       1.0411805515131596`, 1.9527451877333826`, Complex[
        0.4328971591184821, 0.]}, {
       1.0148104758529366`, 1.9674575293634529`, Complex[
        0.4333934613099745, 0.]}, {
       0.989817411098722, 1.9820400176557067`, Complex[
        0.4339063518150188, 0.]}, {
       0.966201808608911, 1.99647654502284, Complex[
        0.4344353180817141, 0.]}, {
       0.9439598005375774, 2.0107493897956044`, Complex[
        0.4349797961606887, 0.]}, {
       0.9230843859608405, 2.024839086647919, Complex[
        0.4355391676892042, 0.]}, {
       0.9035665268393371, 2.038724285406126, Complex[
        0.4361127570336438, 0.]}, {
       0.8853961513060082, 2.052381595989823, Complex[
        0.4366998286384772, 0.]}, {
       0.8685630674299539, 2.065785416948454, Complex[
        0.4372995846311343, 0.]}, {
       0.8530577947501244, 2.078907744748322, Complex[
        0.4379111627331226, 0.]}, {
       0.8388723237363799, 2.091717960629259, Complex[
        0.43853363452818267`, 0.]}, {
       0.8260008151735514, 2.104182591487997, Complex[
        0.43916600413819024`, 0.]}, {
       0.8144402525172847, 2.116265040861184, Complex[
        0.43980720735683526`, 0.]}, {
       0.8041910607478312, 2.127925285680714, Complex[
        0.4404561112897515, 0.]}, {
       0.7952577053174743, 2.139119534072128, Complex[
        0.44111151454769604`, 0.]}, {
       0.7876492845726178, 2.1497998390851225`, Complex[
        0.4417721480365197, 0.]}, {
       0.7813801286084349, 2.159913662920183, Complex[
        0.4424366763839684, 0.]}, {
       0.7764704169096852, 2.1694033860026156`, Complex[
        0.443103700038822, 0.]}, {
       0.7729468263202262, 2.178205755239825, Complex[
        0.4437717580724141, 0.]}, {
       0.7708432197797869, 2.1862512661040268`, Complex[
        0.44443933170626754`, 0.]}, {
       0.7702013847111598, 2.1934634739957413`, Complex[
        0.4451048485823593, 0.]}, {
       0.7710718276821501, 2.19975823192731, Complex[
        0.4457666877844772, 0.]}, {
       0.7735146286309907, 2.2050428543014933`, Complex[
        0.4464231856102806, 0.]}, {
       0.7776003529957528, 2.209215210982918, Complex[
        0.4470726420841307, 0.]}, {
       0.7834110127769814, 2.212162762718343, Complex[
        0.4477133281905641, 0.]}, {
       0.7910410568566969, 2.2137615592816715`, Complex[
        0.44834349379765714`, 0.]}, {
       0.8005983554080736, 2.213875236883264, Complex[
        0.44896137622851817`, 0.]}, {
       0.8122051211405945, 2.2123540732016678`, Complex[
        0.44956520942802575`, 0.]}, {
       0.8259986791417544, 2.209034189156686, Complex[
        0.4501532336608043, 0.]}, {
       0.8421319544666221, 2.2037370289704636`, Complex[
        0.4507237056655928, 0.]}, {
       0.8607734894387844, 2.196269307105415, Complex[
        0.4512749091807668, 0.]}, {
       0.8821067282637094, 2.1864236849141334`, Complex[
        0.45180516574611584`, 0.]}, {
       0.906328213979875, 2.173980532322358, Complex[
        0.4523128456772547, 0.]}, {
       0.9336442347256426, 2.1587112378444098`, Complex[
        0.45279637910150333`, 0.]}, {
       0.9642653430002877, 2.1403836434792427`, Complex[
        0.45325426693795945`, 0.]}, {
       0.99839807623419, 2.118770276362135, Complex[
        0.4536850916999545, 0.]}, {
       1.0362331726750482`, 2.0936600833305707`, Complex[
        0.4540875279953858, 0.]}, {
       1.0779296728186731`, 2.064874278325783, Complex[
        0.45446035259965034`, 0.]}, {
       1.1235946198965463`, 2.03228658926005, Complex[
        0.45480245397720237`, 0.]}, {
       1.1732587321029484`, 1.995847531806466, Complex[
        0.4551128411312106, 0.]}, {
       1.2268494919172623`, 1.9556112648970847`, Complex[
        0.4553906516663583, 0.]}, {
       1.2841645490539495`, 1.911762131542308, Complex[
        0.45563515895758466`, 0.]}, {
       1.3448499092988229`, 1.864636412864443, Complex[
        0.45584577832730266`, 0.]}, {
       1.4083885364783468`, 1.8147336682564676`, Complex[
        0.4560220721453272, 0.]}, {
       1.4741049626404887`, 1.7627120667516116`, Complex[
        0.4561637537791273, 0.]}, {
       1.5411896057956307`, 1.7093640104247827`, Complex[
        0.45627069033691947`, 0.]}, {
       1.608742653526444, 1.655572191690519, Complex[
        0.4563429041621997, 0.]}, {
       1.6758324946946868`, 1.6022511024453179`, Complex[
        0.4563805730553139, 0.]}, {
       1.74155953316047, 1.5502831613149932`, Complex[
        0.4563840292152107, 0.]}, {
       1.8051145856883737`, 1.5004602570066008`, Complex[
        0.45635375691228025`, 0.]}, {
       1.865822708030114, 1.4534398639452482`, Complex[
        0.4562903889207682, 0.]}, {
       1.923167446970229, 1.4097207325724466`, Complex[
        0.4561947017563207, 0.]}, {
       1.97679539139884, 1.3696382813969064`, Complex[
        0.45606760978041627`, 0.]}, {
       2.026504731151644, 1.3333759822020212`, Complex[
        0.4559101582484363, 0.]}, {
       2.072223421510677, 1.3009871406494005`, Complex[
        0.45572351539165856`, 0.]}, {
       2.1139825783582964`, 1.2724214474063424`, Complex[
        0.4555089636352197, 0.]}, {
       2.1518895714718935`, 1.2475518324174912`, Complex[
        0.4552678900639658, 0.]}, {
       2.1861037074044876`, 1.2261987309710942`, Complex[
        0.4550017762558352, 0.]}, {
       2.216815943170072, 1.2081503204262845`, Complex[
        0.4547121876080148, 0.]}, {
       2.2442330006359064`, 1.1931783577763178`, Complex[
        0.4544007622844179, 0.]}, {
       2.2685655935863056`, 1.1810499061567994`, Complex[
        0.45406919991417066`, 0.]}, {
       2.2900201570385326`, 1.171535560793021, Complex[
        0.4537192501697373, 0.]}, {
       2.3087933727252814`, 1.1644148805556902`, Complex[
        0.4533527013502256, 0.]}, {
       2.325068819252099, 1.1594796967181358`, Complex[
        0.45297136909043745`, 0.]}, {
       2.339015170908699, 1.1565358750670371`, Complex[
        0.4525770853095232, 0.]}, {
       2.35078548241654, 1.1554039942589638`, Complex[
        0.45217168750491843`, 0.]}, {
       2.360517204895102, 1.1559192953760848`, Complex[
        0.45175700848778966`, 0.]}, {
       2.3683326708385923`, 1.1579311652071802`, Complex[
        0.45133486664577516`, 0.]}, {
       2.374339860188663, 1.1613023415938242`, Complex[
        0.4509070568075868, 0.]}, {
       2.378633316713812, 1.1659079721935897`, Complex[
        0.4504753417723408, 0.]}, {
       2.3812951264618576`, 1.171634615629662, Complex[
        0.4500414445545341, 0.]}, {
       2.382395900990428, 1.178379243271679, Complex[
        0.44960704138358415`, 0.]}, {
       2.3819957301329473`, 1.1860482781030133`, Complex[
        0.4491737554850852, 0.]}, {
       2.380145084516769, 1.1945566919884318`, Complex[
        0.4487431516595159, 0.]}, {
       2.376885658733331, 1.2038271723539404`, Complex[
        0.44831673166329206`, 0.]}, {
       2.3722511533556654`, 1.2137893624466676`, Complex[
        0.4478959303869055, 0.]}, {
       2.3662679989386963`, 1.2243791749312884`, Complex[
        0.4474821128155399, 0.]}, {
       2.3589560284749953`, 1.2355381758535575`, Complex[
        0.4470765717491128, 0.]}, {
       2.350329107051367, 1.247213034425609, Complex[
        0.4466805262511983, 0.]}, {
       2.340395729037153, 1.2593550332817744`, Complex[
        0.446295120789783, 0.]}, {
       2.3291595942902337`, 1.2719196335536582`, Complex[
        0.44592142502732257`, 0.]}, {
       2.316620175756293, 1.2848660891340766`, Complex[
        0.4455604342130603, 0.]}, {
       2.3027732915541286`, 1.298157104717448, Complex[
        0.4452130701270466, 0.]}, {
       2.2876116952186654`, 1.3117585325334522`, Complex[
        0.4448801825227028, 0.]}, {
       2.271125698194893, 1.3256391030764048`, Complex[
        0.44456255101303693`, 0.]}, {
       2.253303838872536, 1.339770185538082, Complex[
        0.44426088734471464`, 0.]}, {
       2.234133612305323, 1.3541255740544158`, Complex[
        0.4439758380039978, 0.]}, {
       2.2136022741038497`, 1.3686812962629074`, Complex[
        0.44370798709904113`, 0.]}, {
       2.1916977306130656`, 1.3834154410309534`, Complex[
        0.443457859464106, 0.]}, {
       2.1684095251269406`, 1.3983080025514996`, Complex[
        0.443225923932791, 0.]}, {
       2.1437299262686556`, 1.413340738312047, Complex[
        0.44301259672937227`, 0.]}, {
       2.117655119483767, 1.4284970387253846`, Complex[
        0.44281824492966865`, 0.]}, {
       2.0901864956017473`, 1.443761806468927, Complex[
        0.44264318994544866`, 0.]}, {
       2.0613320214574204`, 1.4591213438146442`, Complex[
        0.4424877109892019, 0.]}, {
       2.0311076666384302`, 1.474563246447047, Complex[
        0.44235204847907006`, 0.]}, {
       1.9995388478110492`, 1.4900763024634816`, Complex[
        0.4422364073467841, 0.]}, {
       1.9666618384042875`, 1.5056503954317404`, Complex[
        0.44214096021455546`, 0.]}, {
       1.9325250777653191`, 1.5212764105459629`, Complex[
        0.4420658504100082, 0.]}, {
       1.8971903017654415`, 1.53694614307443, Complex[
        0.4420111947913088, 0.]}, {
       1.8607334081735263`, 1.552652208432823, Complex[
        0.4419770863577261, 0.]}, {
       1.8232449671033824`, 1.5683879533449987`, Complex[
        0.441963596623813, 0.]}, {
       1.7848302916002425`, 1.5841473676696798`, Complex[
        0.4419707777383167, 0.]}, {
       1.7456089975921236`, 1.5999249965769957`, Complex[
        0.44199866433173074`, 0.]}, {
       1.7057140066527245`, 1.6157158528520525`, Complex[
        0.44204727507911945`, 0.]}, {
       1.6652899785528958`, 1.6315153291845905`, Complex[
        0.4421166139674767, 0.]}, {
       1.6244912009973922`, 1.64731911037292, Complex[
        0.44220667125942537`, 0.]}, {
       1.5834790072299012`, 1.663123085427008, Complex[
        0.44231742414752556`, 0.]}, {
       1.5424188331725892`, 1.678923259598874, Complex[
        0.4424488370958656, 0.]}, {
       1.5014770589475026`, 1.6947156663984368`, Complex[
        0.4426008618679533, 0.]}, {
       1.4608178002094956`, 1.7104962796688175`, Complex[
        0.4427734372422333, 0.]}, {
       1.4205998195911755`, 1.7262609257974189`, Complex[
        0.44296648841884373`, 0.]}, {
       1.3809737169695508`, 1.7420051961268583`, Complex[
        0.44317992612350166`, 0.]}, {
       1.3420795309891762`, 1.7577243596043415`, Complex[
        0.44341364541668093`, 0.]}, {
       1.3040448472294532`, 1.7734132756682703`, Complex[
        0.4436675242185664, 0.]}, {
       1.26698346580082, 1.789066307318336, Complex[
        0.4439414215625802, 0.]}, {
       1.2309946384750912`, 1.804677234249447, Complex[
        0.44423517559266645`, 0.]}, {
       1.1961628474771184`, 1.820239165851759, Complex[
        0.44454860132193824`, 0.]}, {
       1.1625580681820487`, 1.835744453788712, Complex[
        0.4448814881727619, 0.]}, {
       1.1302364378919807`, 1.8511846037631148`, Complex[
        0.44523359732089335`, 0.]}, {
       1.0992412427337517`, 1.8665501859676277`, Complex[
        0.4456046588688287, 0.]}, {
       1.0696041334053257`, 1.8818307435912534`, Complex[
        0.4459943688761763, 0.]}, {
       1.0413464861125223`, 1.8970146986164091`, Complex[
        0.4464023862774558, 0.]}, {
       1.0144808353921149`, 1.912089253992577, Complex[
        0.44682832972039777`, 0.]}, {
       0.9890123185015021, 1.9270402911102424`, Complex[
        0.4472717743604051, 0.]}, {
       0.9649400848881349, 1.9418522613229345`, Complex[
        0.4477322486494197, 0.]}, {
       0.9422586375957308, 1.956508070073076, Complex[
        0.4482092311598913, 0.]}, {
       0.9209590854417234, 1.9709889519679464`, Complex[
        0.4487021474868877, 0.]}, {
       0.9010302949399309, 1.985274334922675, Complex[
        0.44921036727352653`, 0.]}, {
       0.8824599390906439, 1.9993416912358286`, Complex[
        0.44973320140682954`, 0.]}, {
       0.8652354463887543, 2.0131663731869884`, Complex[
        0.45026989943270407`, 0.]}, {
       0.8493448579165744, 2.026721430443113, Complex[
        0.4508196472400102, 0.]}, {
       0.8347776034674983, 2.0399774062288656`, Complex[
        0.45138156506449545`, 0.]}, {
       0.8215252095824498, 2.0529021088560957`, Complex[
        0.45195470586370906`, 0.]}, {
       0.8095819534490881, 2.0654603548193307`, Complex[
        0.4525380541137648, 0.]}, {
       0.7989454770551038, 2.0776136792532705`, Complex[
        0.4531305250779548, 0.]}, {
       0.7896173759962704, 2.0893200091233073`, Complex[
        0.45373096459565937`, 0.]}, {
       0.7816037770633925, 2.1005332940985433`, Complex[
        0.454338149437658, 0.]}, {
       0.7749159182664144, 2.111203089666379, Complex[
        0.4549507882708397, 0.]}, {
       0.7695707443451887, 2.121274086733185, Complex[
        0.45556752327131445`, 0.]}, {
       0.7655915300605745, 2.1306855817849013`, Complex[
        0.45618693242008246`, 0.]}, {
       0.7630085425957436, 2.1393708817583432`, Complex[
        0.45680753250964967`, 0.]}, {
       0.7618597530992995, 2.1472566382500458`, Complex[
        0.45742778288334673`, 0.]}, {
       0.7621916055601208, 2.154262106789042, Complex[
        0.45804608992156914`, 0.]}, {
       0.764059848502132, 2.160298328943408, Complex[
        0.45866081228081873`, 0.]}, {
       0.7675304309659315, 2.165267238478655, Complex[
        0.4592702668822938, 0.]}, {
       0.7726804582516139, 2.1690606982855556`, Complex[
        0.45987273563698333`, 0.]}, {
       0.7795991940268242, 2.1715594832469036`, Complex[
        0.4604664728838568, 0.]}, {
       0.7883890824183318, 2.172632236847071, Complex[
        0.4610497135069349, 0.]}, {
       0.7991667449522541, 2.1721344477896594`, Complex[
        0.4616206816859899, 0.]}, {
       0.8120638805477995, 2.1699075193089903`, Complex[
        0.46217760022445215`, 0.]}, {
       0.8272279595512738, 2.1657780408848732`, Complex[
        0.4627187003870919, 0.]}, {
       0.8448225519601187, 2.1595574227505803`, Complex[
        0.4632422321693497, 0.]}, {
       0.8650270624239186, 2.1510421210237487`, Complex[
        0.46374647491004933`, 0.]}, {
       0.8880355580268917, 2.140014767776052, Complex[
        0.4642297481499235, 0.]}, {
       0.9140542694781861, 2.1262466256629104`, Complex[
        0.46469042263007604`, 0.]}, {
       0.9432972279289771, 2.109501905087852, Complex[
        0.465126931317488, 0.]}, {
       0.97597938432905, 2.0895445971438753`, Complex[
        0.465537780339143, 0.]}, {
       1.0123064792847123`, 2.066148554499344, Complex[
        0.46592155970247634`, 0.]}, {
       1.0524609468733384`, 2.0391115368867267`, Complex[
        0.4662769536778532, 0.]}, {
       1.0965833338580349`, 2.0082737398563193`, Complex[
        0.46660275071875185`, 0.]}, {
       1.1447492089564135`, 1.9735408322449841`, Complex[
        0.46689785279737883`, 0.]}, {
       1.1969424340537818`, 1.934910630575825, Complex[
        0.4671612840376305, 0.]}, {
       1.2530270093711655`, 1.8925011984905191`, Complex[
        0.46739219853362224`, 0.]}, {
       1.3127213513407712`, 1.8465765125809364`, Complex[
        0.46758988725039835`, 0.]}, {
       1.3755803950132333`, 1.7975643029233388`, Complex[
        0.46775378391380507`, 0.]}, {
       1.440991608783807, 1.746059980663914, Complex[
        0.4678834698086814, 0.]}, {
       1.5081900394587866`, 1.6928115347776693`, Complex[
        0.4679786774183366, 0.]}, {
       1.5762944005782689`, 1.6386833852342932`, Complex[
        0.4680392928534343, 0.]}, {
       1.6443614085881129`, 1.58460198813244, Complex[
        0.46806535703465335`, 0.]}, {
       1.7114505746779, 1.531490985142366, Complex[0.4680570656104919, 0.]}, {
       1.7766885154828396`, 1.4802068342162675`, Complex[
        0.4680147676089964, 0.]}, {
       1.839321994637393, 1.4314857097334766`, Complex[
        0.4679389628396849, 0.]}, {
       1.8987522789162075`, 1.3859090884958465`, Complex[
        0.4678302980791075, 0.]}, {
       1.954548451500513, 1.3438903791791836`, Complex[
        0.4676895620900352, 0.]}, {
       2.006442034926183, 1.3056802428201173`, Complex[
        0.46751767953983264`, 0.]}, {
       2.054308203351809, 1.271385324825402, Complex[
        0.46731570389784877`, 0.]}, {
       2.0981396668362127`, 1.240994315927949, Complex[
        0.4670848094043983, 0.]}, {
       2.1380185112820214`, 1.2144060585346765`, Complex[
        0.4668262822148653, 0.]}, {
       2.1740897109350232`, 1.1914559816661336`, Complex[
        0.46654151083144296`, 0.]}, {
       2.206538397653781, 1.171938780351769, Complex[
        0.4662319759419619, 0.]}, {
       2.2355716662079383`, 1.155626560291786, Complex[
        0.46589923978998254`, 0.]}, {
       2.261404834606421, 1.1422825288471907`, Complex[
        0.46554493520291906`, 0.]}, {
       2.284251614576466, 1.1316707772985726`, Complex[
        0.46517075440537087`, 0.]}, {
       2.3043174687345043`, 1.123562877898009, Complex[
        0.4647784377431809, 0.]}, {
       2.3217954263792966`, 1.117742023861513, Complex[
        0.46436976244013556`, 0.]}, {
       2.3368637136746018`, 1.1140053566348613`, Complex[
        0.46394653150383447`, 0.]}, {
       2.349684670539657, 1.1121650082493701`, Complex[
        0.4635105628902508, 0.]}, {
       2.360404544310247, 1.1120482688903035`, Complex[
        0.46306367902814516`, 0.]}, {
       2.3691538541460577`, 1.1134971859571132`, Complex[
        0.4626076967949785, 0.]}, {
       2.3760481050973663`, 1.1163678160496637`, Complex[
        0.462144418025544, 0.]}, {
       2.381188696787909, 1.1205292853910922`, Complex[
        0.46167562062348294`, 0.]}, {
       2.3846639212340883`, 1.1258627647871313`, Complex[
        0.4612030503343554, 0.]}, {
       2.3865499805307935`, 1.1322604292037548`, Complex[
        0.4607284132272968, 0.]}, {
       2.3869119810270005`, 1.139624446389024, Complex[
        0.4602533689206581, 0.]}, {
       2.385804878799589, 1.1478660210702263`, Complex[
        0.45977952457568383`, 0.]}, {
       2.3832743638087233`, 1.1569045090336785`, Complex[
        0.4593084296713093, 0.]}, {
       2.379357678697558, 1.1666666072353988`, Complex[
        0.45884157156280464`, 0.]}, {
       2.3740843739906388`, 1.1770856207971414`, Complex[
        0.4583803718173133, 0.]}, {
       2.367477005332907, 1.1881008044371553`, Complex[
        0.45792618331047336`, 0.]}, {
       2.3595517810298543`, 1.199656773938973, Complex[
        0.45748028806033053`, 0.]}, {
       2.3503191699476194`, 1.2117029822287912`, Complex[
        0.45704389576769106`, 0.]}, {
       2.3397844811189095`, 1.2241932541992833`, Complex[
        0.45661814302599074`, 0.]}, {
       2.3279484273819615`, 1.2370853743701877`, Complex[
        0.4562040931586168, 0.]}, {
       2.3148076861802824`, 1.2503407216644742`, Complex[
        0.45580273663745924`, 0.]}, {
       2.3003554713320886`, 1.2639239459049503`, Complex[
        0.4554149920332222, 0.]}, {
       2.2845821301462093`, 1.2778026810329701`, Complex[
        0.45504170744565015`, 0.]}, {
       2.267475780671016, 1.2919472904756497`, Complex[
        0.4546836623603004, 0.]}, {
       2.2490230040203016`, 1.306330640514104, Complex[
        0.4543415698776934, 0.]}, {
       2.2292096064783182`, 1.32092789791612, Complex[
        0.4540160792605983, 0.]}, {
       2.208021465247767, 1.3357163484834307`, Complex[
        0.4537077787457287, 0.]}, {
       2.185445470019976, 1.3506752335225907`, Complex[
        0.4534171985672042, 0.]}, {
       2.1614705697237944`, 1.3657856015772771`, Complex[
        0.4531448141406524, 0.]}, {
       2.136088929530797, 1.3810301730605399`, Complex[
        0.4528910493587644, 0.]}, {
       2.109297197145611, 1.3963932156985142`, Complex[
        0.45265627995136604`, 0.]}, {
       2.0810978693339006`, 1.4118604289458077`, Complex[
        0.45244083686555575`, 0.]}, {
       2.051500739403432, 1.4274188357589366`, Complex[
        0.4522450096241679, 0.]}, {
       2.0205243940394637`, 1.443056680320287, Complex[
        0.4520690496236496, 0.]}, {
       1.9881977139094906`, 1.458763330493594, Complex[
        0.45191317333536074`, 0.]}, {
       1.954561317620957, 1.4745291839645103`, Complex[
        0.4517775653772706, 0.]}, {
       1.9196688742642256`, 1.4903455771778777`, Complex[
        0.45166238142601345`, 0.]}, {
       1.8835881977301596`, 1.506204696328643, Complex[
        0.4515677509422105, 0.]}, {
       1.8464020284938807`, 1.5220994897958204`, Complex[
        0.45149377968488325`, 0.]}, {
       1.808208408010091, 1.5380235815303323`, Complex[
        0.4514405519936456, 0.]}, {
       1.7691205594577226`, 1.5539711850168685`, Complex[
        0.45140813282013026`, 0.]}, {
       1.7292662077665595`, 1.5699370175282805`, Complex[
        0.45139656949281526`, 0.]}, {
       1.6887863018547364`, 1.5859162144776648`, Complex[
        0.4514058932020368, 0.]}, {
       1.6478331413080833`, 1.6019042437479378`, Complex[
        0.4514361201945127, 0.]}, {
       1.6065679549847531`, 1.6178968199413828`, Complex[
        0.4514872526691741, 0.]}, {
       1.5651580252500623`, 1.6338898185416624`, Complex[
        0.45155927936850515`, 0.]}, {
       1.5237734928135827`, 1.6498791900176712`, Complex[
        0.45165217586194273`, 0.]}, {
       1.482584007616726, 1.6658608739226535`, Complex[
        0.45176590452019166`, 0.]}, {
       1.4417554063199012`, 1.681830713052, Complex[
        0.4519004141816087, 0.]}, {
       1.4014465943150998`, 1.697784367720273, Complex[
        0.45205563951405764`, 0.]}, {
       1.361806790253001, 1.7137172302009382`, Complex[
        0.4522315000779304, 0.]}, {
       1.322973256904167, 1.7296243393423198`, Complex[
        0.45242789909830644`, 0.]}, {
       1.2850695988352394`, 1.7455002953300327`, Complex[
        0.45264472195653654`, 0.]}, {
       1.2482046608547825`, 1.7613391745099192`, Complex[
        0.45288183441390967`, 0.]}, {
       1.212472017213805, 1.7771344441171586`, Complex[
        0.4531390805824446, 0.]}, {
       1.1779500046900915`, 1.7928788766766, Complex[
        0.4534162806603263, 0.]}, {
       1.144702225763355, 1.80856446374708, Complex[
        0.4537132284520049, 0.]}, {
       1.1127784320689849`, 1.8241823285788472`, Complex[
        0.45402968869556226`, 0.]}, {
       1.0822156925822217`, 1.839722637137891, Complex[
        0.4543653942225548, 0.]}, {
       1.0530397538018992`, 1.8551745068244276`, Complex[
        0.45472004297820584`, 0.]}, {
       1.025266508273012, 1.8705259120740843`, Complex[
        0.4550932949325003, 0.]}, {
       0.998903500721172, 1.8857635858792288`, Complex[
        0.45548476891541323`, 0.]}, {
       0.9739514157330854, 1.900872916102972, Complex[
        0.45589403941215656`, 0.]}, {
       0.9504055056191818, 1.9158378352784267`, Complex[
        0.4563206333569307, 0.]}, {
       0.928256930662719, 1.9306407023896073`, Complex[
        0.4567640269661506, 0.]}, {
       0.9074939956984207, 1.945262174914494, Complex[
        0.45722364265448157`, 0.]}, {
       0.8881032765738435, 1.9596810691745954`, Complex[
        0.4576988460791766, 0.]}, {
       0.8700706375174618, 1.9738742067750075`, Complex[
        0.4581889433601091, 0.]}, {
       0.8533821459472067, 1.987816244632338, Complex[
        0.4586931785244958, 0.]}, {
       0.83802489508282, 2.001479485772895, Complex[
        0.4592107312265386, 0.]}, {
       0.8239877471933806, 2.0148336677381433`, Complex[
        0.45974071479297596`, 0.]}, {
       0.8112620117316862, 2.0278457250584547`, Complex[
        0.46028217464582066`, 0.]}, {
       0.799842073260341, 2.040479521851473, Complex[
        0.460834087153242, 0.]}, {
       0.7897259841953397, 2.0526955501728774`, Complex[
        0.46139535895859507`, 0.]}, {
       0.7809160371648697, 2.0644505893062717`, Complex[
        0.4619648268359354, 0.]}, {
       0.7734193313344777, 2.075697320743781, Complex[
        0.46254125811790503`, 0.]}, {
       0.7672483464647939, 2.086383893211393, Complex[
        0.46312335173864067`, 0.]}, {
       0.7624215377736342, 2.096453431782655, Complex[
        0.46370973993020825`, 0.]}, {
       0.7589639638475981, 2.105843484976713, Complex[
        0.46429899060608726`, 0.]}, {
       0.7569079588082096, 2.1144854038669587`, Complex[
        0.4648896104593074, 0.]}, {
       0.7562938585333726, 2.122303647803361, Complex[
        0.4654800487960411, 0.]}, {
       0.7571707887274769, 2.129215012623035, Complex[
        0.4660687021177941, 0.]}, {
       0.7595975196668133, 2.1351277795462664`, Complex[
        0.46665391945682855`, 0.]}, {
       0.7636433880081694, 2.1399407868387814`, Complex[
        0.46723400846022095`, 0.]}, {
       0.769389279413622, 2.143542432483886, Complex[
        0.4678072422080394, 0.]}, {
       0.7769286559094624, 2.1458096255449792`, Complex[
        0.468371866740679, 0.]}, {
       0.786368597494806, 2.1466067179708253`, Complex[
        0.4689261092595428, 0.]}, {
       0.7978308067278508, 2.1457844691108434`, Complex[
        0.4694681869541812, 0.]}, {
       0.8114524955050555, 2.143179124498215, Complex[
        0.46999631639786044`, 0.]}, {
       0.8273870321406076, 2.1386117313879485`, Complex[
        0.47050872344257033`, 0.]}, {
       0.8458041708980953, 2.1318878693504306`, Complex[
        0.47100365353388046`, 0.]}, {
       0.8668896121532972, 2.122798048083027, Complex[
        0.471479382356078, 0.]}, {
       0.8908435473441219, 2.111119118540171, Complex[
        0.47193422670887375`, 0.]}, {
       0.9178777299420678, 2.0966171563402782`, Complex[
        0.4723665555089096, 0.]}, {
       0.9482104897502631, 2.079052400291284, Complex[
        0.4727748008025376, 0.]}, {
       0.9820589930723354, 2.058186943605756, Complex[
        0.47315746867111497`, 0.]}, {
       1.0196279856701447`, 2.033795940982672, Complex[
        0.47351314990651666`, 0.]}, {
       1.061094306659314, 2.005683043491224, Complex[
        0.4738405303329137, 0.]}, {
       1.1065867288404487`, 1.9737005058390205`, Complex[
        0.47413840065119167`, 0.]}, {
       1.156161285219447, 1.937773806353137, Complex[
        0.4744056656848052, 0.]}, {
       1.2097732864776085`, 1.8979295750002174`, Complex[
        0.4746413529103849, 0.]}, {
       1.2672487262657766`, 1.854324132666227, Complex[
        0.4748446201630656, 0.]}, {
       1.32825950184924, 1.8072682142727279`, Complex[
        0.4750147624151736, 0.]}, {
       1.3923083209857103`, 1.757242004960827, Complex[
        0.4751512175375606, 0.]}, {
       1.4587295056902234`, 1.7048942788115233`, Complex[
        0.4752535709652264, 0.]}, {
       1.5267103177721832`, 1.6510210153479625`, Complex[
        0.4753215592028482, 0.]}, {
       1.5953336352691694`, 1.5965226648326882`, Complex[
        0.4753550721210634, 0.]}, {
       1.6636375757640853`, 1.542344466515893, Complex[
        0.4753541540106202, 0.]}, {
       1.7306828209950378`, 1.4894090655704904`, Complex[
        0.47531900337844685`, 0.]}, {
       1.7956160279913806`, 1.4385530436263432`, Complex[
        0.47524997148698683`, 0.]}, {
       1.857718928220797, 1.3904777615624684`, Complex[
        0.47514755965543803`, 0.]}, {
       1.9164369397095076`, 1.345720689734449, Complex[
        0.47501241535846017`, 0.]}, {
       1.9713864591542498`, 1.3046480587512177`, Complex[
        0.4748453271741498, 0.]}, {
       2.022344423029287, 1.2674652419220114`, Complex[
        0.4746472186482967, 0.]}, {
       2.069226063774953, 1.2342389434009868`, Complex[
        0.4744191411558301, 0.]}, {
       2.1120570132197964`, 1.204925039979993, Complex[
        0.47416226585268506`, 0.]}, {
       2.150944730934156, 1.1793970989223084`, Complex[
        0.47387787482185084`, 0.]}, {
       2.186052525131464, 1.1574723043000623`, Complex[
        0.473567351525944, 0.]}, {
       2.2175778244653825`, 1.138933133555366, Complex[
        0.47323217068514956`, 0.]}, {
       2.245735157333866, 1.1235443277337491`, Complex[
        0.47287388770373967`, 0.]}, {
       2.270743552575805, 1.1110654415584584`, Complex[
        0.47249412777059924`, 0.]}, {
       2.2928177092535047`, 1.101259625706118, Complex[
        0.4720945747592982, 0.]}, {
       2.312162172271724, 1.0938994045922261`, Complex[
        0.47167696005133086`, 0.]}, {
       2.3289677862502263`, 1.0887701773230036`, Complex[
        0.4712430514023411, 0.]}, {
       2.3434098040712645`, 1.0856720654901082`, Complex[
        0.47079464196560433`, 0.]}, {
       2.3556471504393492`, 1.0844206076064309`, Complex[
        0.4703335395799604, 0.]}, {
       2.3658224587381325`, 1.0848466820879439`, Complex[
        0.46986155642098937`, 0.]}, {
       2.374062600175052, 1.0867959400546643`, Complex[
        0.46938049910474344`, 0.]}, {
       2.3804795047507032`, 1.0901279487753823`, Complex[
        0.4688921593229968, 0.]}, {
       2.385171135236291, 1.094715185061556, Complex[
        0.4683983050780414, 0.]}, {
       2.3882225210356434`, 1.1004419723840564`, Complex[
        0.46790067257374873`, 0.]}, {
       2.3897067918468955`, 1.1072034226501846`, Complex[
        0.467400958808147, 0.]}, {
       2.3896861744492477`, 1.1149044204185623`, Complex[
        0.46690081490139784`, 0.]}, {
       2.388212932243657, 1.1234586713320471`, Complex[
        0.4664018401819191, 0.]}, {
       2.385330238359625, 1.1327878257362547`, Complex[
        0.46590557704272023`, 0.]}, {
       2.381072980712013, 1.1428206813229587`, Complex[
        0.46541350656989744`, 0.]}, {
       2.3754685024684776`, 1.1534924640863455`, Complex[
        0.4649270449358369, 0.]}, {
       2.368537284779782, 1.164744184103347, Complex[
        0.4644475405410504, 0.]}, {
       2.3602935809098513`, 1.176522061074579, Complex[
        0.4639762718808376, 0.]}, {
       2.3507460124850557`, 1.1887770137876812`, Complex[
        0.4635144461061225, 0.]}, {
       2.3398981397393115`, 1.2014642074092765`, Complex[
        0.4630631982419346, 0.]}, {
       2.327749018543772, 1.2145426525835052`, Complex[
        0.46262359102204664`, 0.]}, {
       2.314293757782986, 1.2279748505825738`, Complex[
        0.46219661529426687`, 0.]}, {
       2.299524091318754, 1.241726479131739, Complex[
        0.4617831909477462, 0.]}, {
       2.283428979360759, 1.2557661139590408`, Complex[
        0.46138416831140816`, 0.]}, {
       2.2659952544804747`, 1.2700649815633709`, Complex[
        0.46100032997111495`, 0.]}, {
       2.2472083276526322`, 1.2845967391293835`, Complex[
        0.4606323929524612, 0.]}, {
       2.227052969423582, 1.299337277932437, Complex[
        0.4602810112160096, 0.]}, {
       2.20551418037093, 1.3142645469629537`, Complex[
        0.45994677841231, 0.]}, {
       2.1825781631639383`, 1.3293583938557536`, Complex[
        0.4596302308450887, 0.]}, {
       2.1582334054443635`, 1.3446004205349877`, Complex[
        0.4593318505924971, 0.]}, {
       2.1324718780842, 1.3599738512809754`, Complex[
        0.4590520687381712, 0.]}, {
       2.1052903468110395`, 1.3754634111936757`, Complex[
        0.4587912686660519, 0.]}, {
       2.076691786461356, 1.3910552132708776`, Complex[
        0.45854978937532875`, 0.]}, {
       2.0466868761096144`, 1.4067366525405949`, Complex[
        0.458327928774497, 0.]}, {
       2.015295540153074, 1.422496305888579, Complex[
        0.4581259469162646, 0.]}, {
       1.9825484855938011`, 1.43832383640572, Complex[
        0.4579440691378713, 0.]}, {
       1.948488670199333, 1.4542099012484107`, Complex[
        0.4577824890742786, 0.]}, {
       1.913172621426722, 1.470146062158756, Complex[
        0.45764137151456613`, 0.]}, {
       1.8766715139774268`, 1.4861246979326566`, Complex[
        0.45752085507475687`, 0.]}, {
       1.839071907031946, 1.5021389182524914`, Complex[
        0.4574210546631172, 0.]}, {
       1.800476043138215, 1.5181824784184723`, Complex[
        0.4573420637167697, 0.]}, {
       1.7610016216224866`, 1.5342496946182245`, Complex[
        0.4572839561911563, 0.]}, {
       1.720780981608299, 1.5503353594689178`, Complex[
        0.4572467882865391, 0.]}, {
       1.6799596631781992`, 1.5664346576488584`, Complex[
        0.45723059989829384`, 0.]}, {
       1.6386943579365267`, 1.5825430815069006`, Complex[
        0.45723541578022525`, 0.]}, {
       1.597150308304569, 1.5986563465967534`, Complex[
        0.4572612464125947, 0.]}, {
       1.5554982627506793`, 1.6147703071302164`, Complex[
        0.45730808856888394`, 0.]}, {
       1.513911135471523, 1.6308808713768805`, Complex[
        0.4573759255776703, 0.]}, {
       1.472560547794366, 1.6469839170587968`, Complex[
        0.45746472727826337`, 0.]}, {
       1.4316134403464778`, 1.6630752067960999`, Complex[
        0.4575744496710235, 0.]}, {
       1.3912289379775356`, 1.679150303653834, Complex[
        0.4577050342655513, 0.]}, {
       1.3515556246419955`, 1.6952044868213565`, Complex[
        0.45785640713219844`, 0.]}, {
       1.3127293467936378`, 1.7112326674234994`, Complex[
        0.45802847766465027`, 0.]}, {
       1.274871617026987, 1.7272293044179186`, Complex[
        0.4582211370636425, 0.]}, {
       1.2380886411036636`, 1.7431883204756184`, Complex[
        0.4584342565542634, 0.]}, {
       1.2024709469762513`, 1.759103017672087, Complex[
        0.4586676853516884, 0.]}, {
       1.1680935583572714`, 1.7749659927351968`, Complex[
        0.45892124839269616`, 0.]}, {
       1.1350166302391336`, 1.7907690515029886`, Complex[
        0.45919474385282866`, 0.]}, {
       1.1032864500862423`, 1.8065031221402919`, Complex[
        0.4594879404716763, 0.]}, {
       1.0729367051542364`, 1.8221581665474058`, Complex[
        0.4598005747113929, 0.]}, {
       1.0439899214843595`, 1.8377230892669958`, Complex[
        0.460132347776237, 0.]}, {
       1.0164589910613293`, 1.8531856430557887`, Complex[
        0.46048292252365175`, 0.]}, {
       0.9903487179264269, 1.8685323301358483`, Complex[
        0.4608519203000845, 0.]}, {
       0.965657329568393, 1.8837482979737863`, Complex[
        0.4612389177374452, 0.]}, {
       0.9423779150482758, 1.8988172282549807`, Complex[
        0.4616434435487073, 0.]}, {
       0.9204997649710276, 1.9137212175206653`, Complex[
        0.46206497536368796`, 0.]}, {
       0.9000096000027425, 1.9284406477177454`, Complex[
        0.46250293664840336`, 0.]}, {
       0.8808926839414498, 1.9429540446705442`, Complex[
        0.4629566937535785, 0.]}, {
       0.8631338244473742, 1.9572379222189284`, Complex[
        0.4634255531398051, 0.]}, {
       0.8467182696590322, 1.9712666094750013`, Complex[
        0.463908758828451, 0.]}, {
       0.8316325123831552, 1.985012058328681, Complex[
        0.46440549012864535`, 0.]}, {
       0.8178650156893268, 1.9984436279794315`, Complex[
        0.46491485969144253`, 0.]}, {
       0.8054068748878427, 2.011527842886388, Complex[
        0.4654359119425276, 0.]}, {
       0.7942524313044091, 2.0242281201146364`, Complex[
        0.4659676219444937, 0.]}, {
       0.7843998532187191, 2.0365044616164947`, Complex[
        0.4665088947387541, 0.]}, {
       0.7758516989827277, 2.048313106534853, Complex[
        0.4670585652154351, 0.]}, {
       0.7686154768010638, 2.059606138170884, Complex[
        0.4676153985571402, 0.]}, {
       0.7627042150117459, 2.070331039853198, Complex[
        0.4681780912991707, 0.]}, {
       0.758137055970669, 2.0804301936322123`, Complex[
        0.46874527304461655`, 0.]}, {
       0.7549398857856819, 2.0898403155811174`, Complex[
        0.4693155088676949, 0.]}, {
       0.7531460110745305, 2.098491821633879, Complex[
        0.4698873024327419, 0.]}, {
       0.7527968924727221, 2.1063081185077963`, Complex[
        0.4704590998494237, 0.]}, {
       0.7539429425385763, 2.113204815603715, Complex[
        0.4710292942770036, 0.]}, {
       0.7566443926177508, 2.119088856224477, Complex[
        0.47159623128197126`, 0.]}, {
       0.7609722285987462, 2.123857570537054, Complex[
        0.4721582149440459, 0.]}, {
       0.7670091885538067, 2.1273976591782677`, Complex[
        0.47271351469562384`, 0.]}, {
       0.7748508049620145, 2.1295841263148256`, Complex[
        0.47326037286926753`, 0.]}, {
       0.7846064591191771, 2.130279195739566, Complex[
        0.4737970129169682, 0.]}, {
       0.7964003935472383, 2.129331265114996, Complex[
        0.47432164825383144`, 0.]}, {
       0.810372597277557, 2.1265739842003986`, Complex[
        0.47483249166770825`, 0.]}, {
       0.8266794358073032, 2.121825585803262, Complex[
        0.47532776522536735`, 0.]}, {
       0.8454938389535004, 2.114888656635858, Complex[
        0.475805710595226, 0.]}, {
       0.8670047825351556, 2.105550612447094, Complex[
        0.4762645996967618, 0.]}, {
       0.8914157018789929, 2.0935852396553356`, Complex[
        0.4767027455776377, 0.]}, {
       0.91894135817049, 2.078755782622804, Complex[
        0.4771185134116109, 0.]}, {
       0.9498025516214125, 2.06082018272083, Complex[
        0.4775103315036428, 0.]}, {
       0.9842179605502583, 2.0395391901820625`, Complex[
        0.47787670218348993`, 0.]}, {
       1.022392326222248, 2.01468812896826, Complex[
        0.4782162124656571, 0.]}, {
       1.0645002724197095`, 1.9860730257498402`, Complex[
        0.47852754435203937`, 0.]}, {
       1.110665351324563, 1.953551511480616, Complex[
        0.47880948465404427`, 0.]}, {
       1.1609345683220593`, 1.9170582430270677`, Complex[
        0.47906093421351587`, 0.]}, {
       1.2152497587992315`, 1.8766334718535664`, Complex[
        0.47928091640641113`, 0.]}, {
       1.2734187588832298`, 1.8324518179024636`, Complex[
        0.4794685848199381, 0.]}, {
       1.3350910828113443`, 1.7848465360710803`, Complex[
        0.4796232300026161, 0.]}, {
       1.399744212368071, 1.7343231699546735`, Complex[
        0.479744285197405, 0.]}, {
       1.4666867575094782`, 1.6815563338490689`, Complex[
        0.4798313309804919, 0.]}, {
       1.5350828496066873`, 1.6273652617042582`, Complex[
        0.47988409874226085`, 0.]}, {
       1.603997996263329, 1.5726678942038448`, Complex[
        0.47990247296222327`, 0.]}, {
       1.6724612047610123`, 1.5184186970518376`, Complex[
        0.4798864922458978, 0.]}, {
       1.739533444938676, 1.465540139798836, Complex[
        0.47983634910850076`, 0.]}, {
       1.8043705521497464`, 1.414859734702553, Complex[
        0.4797523885075193, 0.]}, {
       1.8662704024132182`, 1.3670628036434604`, Complex[
        0.47963510514339247`, 0.]}, {
       1.92469880080516, 1.3226665321815403`, Complex[
        0.4794851395643413, 0.]}, {
       1.9792939697090757`, 1.2820154242618447`, Complex[
        0.4793032731274555, 0.]}, {
       2.029853786460509, 1.245294008150973, Complex[
        0.47909042188319356`, 0.]}, {
       2.07631197301816, 1.2125505910796774`, Complex[
        0.4788476294641817, 0.]}, {
       2.118709402790907, 1.183725897558326, Complex[
        0.4785760590713449, 0.]}, {
       2.1571653514573597`, 1.1586817646129233`, Complex[
        0.4782769846607613, 0.]}, {
       2.191851751180079, 1.1372268346124756`, Complex[
        0.4779517814430595, 0.]}, {
       2.2229719140399276`, 1.119137779924346, Complex[
        0.4776019158135144, 0.]}, {
       2.2507440375856254`, 1.1041757465566107`, Complex[
        0.4772289348352577, 0.]}, {
       2.2753891159287627`, 1.0920983934059318`, Complex[
        0.47683445540010905`, 0.]}, {
       2.297122557048622, 1.0826682264954075`, Complex[
        0.47642015319157077`, 0.]}, {
       2.316148725763024, 1.075658008800901, Complex[
        0.47598775157255196`, 0.]}, {
       2.3326576850750995`, 1.0708539730257747`, Complex[
        0.4755390105165443, 0.]}, {
       2.3468235213845676`, 1.068057451930123, Complex[
        0.4750757156954316, 0.]}, {
       2.3588037661697467`, 1.0670854137424557`, Complex[
        0.4745996678300487, 0.]}, {
       2.368739544789805, 1.067770272193276, Complex[
        0.4741126724012647, 0.]}, {
       2.37675618237845, 1.0699592414646477`, Complex[
        0.47361652980993213`, 0.]}, {
       2.3829640754454977`, 1.0735134278044496`, Complex[
        0.47311302606380884`, 0.]}, {
       2.38745969754019, 1.078306789946856, Complex[
        0.4726039240587107, 0.]}, {
       2.3903266513374932`, 1.084225056638251, Complex[
        0.4720909555099681, 0.]}, {
       2.3916367111611754`, 1.091164658122318, Complex[
        0.47157581357893197`, 0.]}, {
       2.391450822278118, 1.099031706373894, Complex[
        0.4710601462280168, 0.]}, {
       2.3898200387722395`, 1.107741043710586, Complex[
        0.47054555032679274`, 0.]}, {
       2.3867863923733883`, 1.117215369224259, Complex[
        0.4700335665210798, 0.]}, {
       2.382383691739917, 1.1273844458059141`, Complex[
        0.46952567486700786`, 0.]}, {
       2.376638256450798, 1.1381843863195118`, Complex[
        0.4690232912227402, 0.]}, {
       2.369569593132513, 1.1495570149425984`, Complex[
        0.46852776438203914`, 0.]}, {
       2.3611910232809454`, 1.161449298286217, Complex[
        0.46804037392622005`, 0.]}, {
       2.351510273825265, 1.1738128402509158`, Complex[
        0.46756232876430215`, 0.]}, {
       2.340530042582039, 1.1866034344024914`, Complex[
        0.46709476632533753`, 0.]}, {
       2.328248551632977, 1.1997806677793543`, Complex[
        0.46663875236201385`, 0.]}, {
       2.314660102426869, 1.2133075703489553`, Complex[
        0.466195281320659, 0.]}, {
       2.2997556470935963`, 1.2271503047328605`, Complex[
        0.4657652772296663, 0.]}, {
       2.2835233910515393`, 1.2412778912637439`, Complex[
        0.4653495950561128, 0.]}, {
       2.265949442424587, 1.2556619638910074`, Complex[
        0.4649490224788708, 0.]}, {
       2.247018523944222, 1.2702765528918316`, Complex[
        0.46456428202577055`, 0.]}, {
       2.2267147627252766`, 1.2850978907620474`, Complex[
        0.4641960335222662, 0.]}, {
       2.205022572343371, 1.3001042380480086`, Complex[
        0.46384487679957753`, 0.]}, {
       2.181927639726025, 1.3152757262365327`, Complex[
        0.46351135461126797`, 0.]}, {
       2.157418026171033, 1.3305942151436778`, Complex[
        0.4631959557086801, 0.]}, {
       2.1314853869717134`, 1.3460431625371951`, Complex[
        0.4628991180274798, 0.]}, {
       2.1041263073196164`, 1.3616075039940592`, Complex[
        0.4626212319396744, 0.]}, {
       2.0753437431010724`, 1.3772735412356611`, Complex[
        0.4623626435278626, 0.]}, {
       2.0451485437885335`, 1.3930288374027848`, Complex[
        0.4621236578410131, 0.]}, {
       2.0135610209937966`, 1.4088621179316438`, Complex[
        0.4619045420937742, 0.]}, {
       1.9806125109157076`, 1.4247631758741872`, Complex[
        0.46170552877408855`, 0.]}, {
       1.9463468628874767`, 1.440722780672176, Complex[
        0.461526818626718, 0.]}, {
       1.9108217710737705`, 1.4567325895462782`, Complex[
        0.46136858348311477`, 0.]}, {
       1.8741098542013856`, 1.472785060800806, Complex[
        0.46123096891090376`, 0.]}, {
       1.8362993815566415`, 1.4888733684713351`, Complex[
        0.4611140966590426, 0.]}, {
       1.7974945449813722`, 1.504991317858017, Complex[
        0.46101806687743413`, 0.]}, {
       1.7578151885225377`, 1.521133261591016, Complex[
        0.46094296009246977`, 0.]}, {
       1.7173959310630431`, 1.5372940159675437`, Complex[
        0.46088883892257, 0.]}, {
       1.676384652472118, 1.5534687773806262`, Complex[
        0.4608557495203311, 0.]}, {
       1.6349403583886357`, 1.5696530387298167`, Complex[
        0.4608437227303466, 0.]}, {
       1.5932304884724393`, 1.5858425057609118`, Complex[
        0.46085277495418947`, 0.]}, {
       1.5514277819694544`, 1.602033013327437, Complex[
        0.46088290871637655`, 0.]}, {
       1.5097068561222309`, 1.6182204415986503`, Complex[
        0.460934112927464, 0.]}, {
       1.468240681182424, 1.6344006322587754`, Complex[
        0.46100636284268104`, 0.]}, {
       1.4271971461641546`, 1.6505693047484251`, Complex[
        0.46109961971678093`, 0.]}, {
       1.3867359003621131`, 1.66672197259267, Complex[
        0.46121383015804673`, 0.]}, {
       1.3470056285002738`, 1.6828538598406544`, Complex[
        0.46134892518664694`, 0.]}, {
       1.3081418764019606`, 1.6989598176088265`, Complex[
        0.4615048190048408, 0.]}, {
       1.2702654953388255`, 1.7150342406749524`, Complex[
        0.46168140748884595`, 0.]}, {
       1.23348172334722, 1.731070984012261, Complex[
        0.46187856641457004`, 0.]}, {
       1.1978798767352323`, 1.7470632790835738`, Complex[
        0.462096149431819, 0.]}, {
       1.163533589086322, 1.7630036496340984`, Complex[
        0.4623339858041006, 0.]}, {
       1.1305015106063285`, 1.7788838266285605`, Complex[
        0.4625918779336669, 0.]}, {
       1.0988283679906141`, 1.794694661874628, Complex[
        0.46286959869406763`, 0.]}, {
       1.0685462828657306`, 1.8104260397588763`, Complex[
        0.46316688859512734`, 0.]}, {
       1.0396762530540964`, 1.8260667863948232`, Complex[
        0.4634834528079686, 0.]}, {
       1.012229712794929, 1.8416045753430896`, Complex[
        0.4638189580804194, 0.]}, {
       0.9862101030841712, 1.8570258289120567`, Complex[
        0.464173029575873, 0.]}, {
       0.9616143993218876, 1.8723156138806247`, Complex[
        0.4645452476713649, 0.]}, {
       0.9384345588739075, 1.8874575303033636`, Complex[
        0.46493514475326236`, 0.]}, {
       0.9166588649227417, 1.902433591858204, Complex[
        0.4653422020515149, 0.]}, {
       0.8962731545542021, 1.917224095978096, Complex[
        0.46576584655579273`, 0.]}, {
       0.8772619282366774, 1.9318074817659092`, Complex[
        0.46620544805904096`, 0.]}, {
       0.8596093448024444, 1.9461601734255192`, Complex[
        0.46666031637591987`, 0.]}, {
       0.8433001109973207, 1.9602564066473005`, Complex[
        0.4671296987852226, 0.]}, {
       0.8283202779635145, 1.974068035061619, Complex[
        0.46761277774660964`, 0.]}, {
       0.8146579590144895, 1.9875643135173984`, Complex[
        0.46810866894279785`, 0.]}, {
       0.802303984079388, 2.0007116545534744`, Complex[
        0.46861641969861983`, 0.]}, {
       0.791252506523398, 2.013473354011179, Complex[
        0.4691350078280634, 0.]}, {
       0.7815015779205503, 2.0258092812917226`, Complex[
        0.4696633409594338, 0.]}, {
       0.7730537059411126, 2.037675529303606, Complex[
        0.4702002563871157, 0.]}, {
       0.7659164099375781, 2.0490240186932254`, Complex[
        0.4707445214959401, 0.]}, {
       0.7601027881389412, 2.059802050538513, Complex[
        0.4712948348008877, 0.]}, {
       0.7556321096098371, 2.069951801364119, Complex[
        0.4718498276407178, 0.]}, {
       0.7525304432638124, 2.0794097541863765`, Complex[
        0.47240806655905726`, 0.]}, {
       0.7508313351437604, 2.0881060594391507`, Complex[
        0.47296805640055883`, 0.]}, {
       0.7505765437314497, 2.095963820245929, Complex[
        0.4735282441428882, 0.]}, {
       0.7518168409635534, 2.1028982978526742`, Complex[
        0.4740870234775951, 0.]}, {
       0.7546128835324662, 2.1088160354975116`, Complex[
        0.4746427401443956, 0.]}, {
       0.7590361543890213, 2.113613903110876, Complex[
        0.4751936980141091, 0.]}, {
       0.7651699673693846, 2.1171780717743443`, Complex[
        0.4757381659055622, 0.]}, {
       0.7731105174698558, 2.1193829368817956`, Complex[
        0.47627438511130993`, 0.]}, {
       0.7829679440344929, 2.1200900238877023`, Complex[
        0.47680057759615535`, 0.]}, {
       0.7948673520653559, 2.1191469323235443`, Complex[
        0.47731495482138314`, 0.]}, {
       0.8089497055247405, 2.1163864048939094`, Complex[
        0.47781572713649506`, 0.]}, {
       0.8253724628303761, 2.111625651964832, Complex[
        0.4783011136693109, 0.]}, {
       0.8443097653231724, 2.1046661210466997`, Complex[
        0.47876935263473097`, 0.]}, {
       0.865951911033797, 2.0952939792251106`, Complex[
        0.47921871197254573`, 0.]}, {
       0.8905037466357026, 2.0832816758548693`, Complex[
        0.47964750021560654`, 0.]}, {
       0.9181814916962652, 2.06839107155136, Complex[
        0.480054077481689, 0.]}, {
       0.9492073804049825, 2.050378748406251, Complex[
        0.4804368664757277, 0.]}, {
       0.9838013896495669, 2.029004232636314, Complex[
        0.4807943633839559, 0.]}, {
       1.022169263103956, 2.0040419200649477`, Complex[
        0.4811251485380621, 0.]}, {
       1.0644861133197392`, 1.975297422501635, Complex[
        0.48142789672590813`, 0.]}, {
       1.1108751950836373`, 1.9426287418124715`, Complex[
        0.4817013870257941, 0.]}, {
       1.1613821207836934`, 1.9059720009989893`, Complex[
        0.48194451204374683`, 0.]}, {
       1.2159459340542609`, 1.8653703160825943`, Complex[
        0.4821562864379174, 0.]}, {
       1.2743700571416101`, 1.821002793429622, Complex[
        0.48233585462087514`, 0.]}, {
       1.336297923212151, 1.773208841382328, Complex[
        0.4824824975392964, 0.]}, {
       1.401199499281126, 1.7225015906164827`, Complex[
        0.4825956384411859, 0.]}, {
       1.46837501812207, 1.669564104973449, Complex[
        0.48267484755313483`, 0.]}, {
       1.5369802498204228`, 1.615224052221228, Complex[
        0.48271984560401343`, 0.]}, {
       1.6060733947481682`, 1.5604067530924313`, Complex[
        0.4827305061466791, 0.]}, {
       1.6746781674182265`, 1.5060720392711189`, Complex[
        0.48270685664541035`, 0.]}, {
       1.7418528960594901`, 1.4531450956212526`, Complex[
        0.4826490783136014, 0.]}, {
       1.8067535848525336`, 1.4024533398511747`, Complex[
        0.4825575047033838, 0.]}, {
       1.8686807703065644`, 1.3546795082664616`, Complex[
        0.4824326190659398, 0.]}, {
       1.927104751407196, 1.3103363681100644`, Complex[
        0.48227505051801967`, 0.]}, {
       1.9816692848072632`, 1.2697629653399527`, Complex[
        0.4820855690661916, 0.]}, {
       2.0321780815778796`, 1.2331380714408957`, Complex[
        0.4818650795553655, 0.]}, {
       2.078570425412366, 1.2005045094816067`, Complex[
        0.481614614621812, 0.]}, {
       2.12089211627556, 1.1717981555175916`, Complex[
        0.4813353267430225, 0.]}, {
       2.1592665475384467`, 1.1468768073805935`, Complex[
        0.48102847948711414`, 0.]}, {
       2.19386892878029, 1.1255459087420934`, Complex[
        0.4806954380728889, 0.]}, {
       2.224905067962263, 1.1075797148057727`, Complex[
        0.48033765935802375`, 0.]}, {
       2.252594982052452, 1.092737630599802, Complex[
        0.47995668137713476`, 0.]}, {
       2.2771609284888337`, 1.0807761295279208`, Complex[
        0.47955411255360497`, 0.]}, {
       2.298819139150961, 1.0714569705540629`, Complex[
        0.4791316207091304, 0.]}, {
       2.317774466514521, 1.0645525043977169`, Complex[
        0.47869092199303515`, 0.]}, {
       2.3342172110321306`, 1.0598487997631294`, Complex[
        0.47823376984962784`, 0.]}, {
       2.3483215151470436`, 1.0571472042868237`, Complex[
        0.4777619441363999, 0.]}, {
       2.360244838274618, 1.056264825999253, Complex[
        0.4772772404989041, 0.]}, {
       2.370128145830675, 1.0570343024068645`, Complex[
        0.4767814600998657, 0.]}, {
       2.378096544784068, 1.0593031249789453`, Complex[
        0.47627639979077, 0.]}, {
       2.3842601766246623`, 1.0629327085098774`, Complex[
        0.475763842804001, 0.]}, {
       2.388715238025087, 1.0677973355705834`, Complex[
        0.4752455500328529, 0.]}, {
       2.3915450431149163`, 1.0737830627883183`, Complex[
        0.47472325195564935`, 0.]}, {
       2.3928210726042596`, 1.0807866445834013`, Complex[
        0.47419864124893607`, 0.]}, {
       2.392603977031712, 1.0887145082113088`, Complex[
        0.47367336612354943`, 0.]}, {
       2.3909445166573247`, 1.0974817990275787`, Complex[
        0.47314902440645157`, 0.]}, {
       2.3878844309099643`, 1.107011504887253, Complex[
        0.47262715838070773`, 0.]}, {
       2.38345723728596, 1.1172336620605894`, Complex[
        0.4721092503860687, 0.]}, {
       2.3776889642521484`, 1.128084640934648, Complex[
        0.4715967191733661, 0.]}, {
       2.3705988258026798`, 1.1395065073115742`, Complex[
        0.4710909169974675, 0.]}, {
       2.362199847403033, 1.1514464537675728`, Complex[
        0.47059312742590215`, 0.]}, {
       2.352499454508013, 1.1638562949243656`, Complex[
        0.47010456383355187`, 0.]}, {
       2.341500035922537, 1.1766920203433295`, Complex[
        0.4696263685479828, 0.]}, {
       2.3291994951514914`, 1.1899133989036628`, Complex[
        0.46915961260507927`, 0.]}, {
       2.315591803653862, 1.2034836288486934`, Complex[
        0.46870529607068184`, 0.]}, {
       2.300667570613759, 1.217369028097681, Complex[
        0.46826434888077884`, 0.]}, {
       2.284414644450857, 1.2315387598737375`, Complex[
        0.4678376321505358, 0.]}, {
       2.2668187617497106`, 1.2459645891571016`, Complex[
        0.467425939900944, 0.]}, {
       2.247864259471971, 1.2606206659178623`, Complex[
        0.4670300011510665, 0.]}, {
       2.227534866054828, 1.275483331502434, Complex[
        0.4666504823237462, 0.]}, {
       2.20581458606217, 1.2905309449368207`, Complex[
        0.4662879899130773, 0.]}, {
       2.182688691154756, 1.305743726266972, Complex[
        0.4659430733629176, 0.]}, {
       2.1581448269494783`, 1.3211036143806605`, Complex[
        0.46561622810710585`, 0.]}, {
       2.132174240483633, 1.3365941370499697`, Complex[
        0.46530789872384853`, 0.]}, {
       2.104773126139224, 1.3522002912001128`, Complex[
        0.46501848215880154`, 0.]}, {
       2.0759440787349708`, 1.3679084316509853`, Complex[
        0.4647483309737151, 0.]}, {
       2.045697630933901, 1.3837061667977586`, Complex[
        0.4644977565800203, 0.]}, {
       2.0140538382802724`, 1.3995822598949326`, Complex[
        0.4642670324193826, 0.]}, {
       1.9810438595888393`, 1.415526534790143, Complex[
        0.464056397055999, 0.]}, {
       1.9467114640809087`, 1.4315297851197184`, Complex[
        0.4638660571481923, 0.]}, {
       1.9111143811858409`, 1.447583686128934, Complex[
        0.4636961902696699, 0.]}, {
       1.8743253964586402`, 1.4636807084189853`, Complex[
        0.46354694755361336`, 0.]}, {
       1.8364330901874004`, 1.4798140330485516`, Complex[
        0.4634184561355192, 0.]}, {
       1.7975421166746872`, 1.4959774675326374`, Complex[
        0.4633108213734303, 0.]}, {
       1.7577729342113955`, 1.5121653623849698`, Complex[
        0.46322412882684544`, 0.]}, {
       1.717260919789513, 1.5283725279417562`, Complex[
        0.4631584459781919, 0.]}, {
       1.6761548384176046`, 1.5445941512858494`, Complex[
        0.4631138236832526, 0.]}, {
       1.634614682297218, 1.5608257131590788`, Complex[
        0.46309029733939877`, 0.]}, {
       1.5928089457769639`, 1.577062904807538, Complex[
        0.46308788776287996`, 0.]}, {
       1.550911451929618, 1.5933015447497678`, Complex[
        0.4631066017687509, 0.]}, {
       1.5090978890269606`, 1.6095374954895711`, Complex[
        0.4631464324493293, 0.]}, {
       1.4675422438401364`, 1.6257665802152146`, Complex[
        0.4632073591493365, 0.]}, {
       1.4264133291027588`, 1.6419844995327362`, Complex[
        0.46328934713814585`, 0.]}, {
       1.3858715929710754`, 1.658186748274951, Complex[
        0.4633923469817969, 0.]}, {
       1.3460663704241105`, 1.6743685324082422`, Complex[
        0.4635162936197169, 0.]}, {
       1.30713369462461, 1.690524686026678, Complex[
        0.46366110515336806`, 0.]}, {
       1.2691947365283578`, 1.7066495883786896`, Complex[
        0.46382668135637517`, 0.]}, {
       1.2323548902627872`, 1.7227370808139035`, Complex[
        0.46401290191805294`, 0.]}, {
       1.1967034760484943`, 1.7387803834690316`, Complex[
        0.4642196244346927, 0.]}, {
       1.162313996112439, 1.7547720114311327`, Complex[
        0.4644466821654442, 0.]}, {
       1.129244854451582, 1.7707036900240039`, Complex[
        0.4646938815721882, 0.]}, {
       1.097540438737808, 1.786566268760708, Complex[
        0.4649609996654058, 0.]}, {
       1.067232460801263, 1.802349633390107, Complex[
        0.4652477811807083, 0.]}, {
       1.038341458682803, 1.8180426153390994`, Complex[
        0.46555393561340475`, 0.]}, {
       1.010878375515535, 1.8336328977140495`, Complex[
        0.4658791341412096, 0.]}, {
       0.9848461458849045, 1.849106916872942, Complex[
        0.46622300646793235`, 0.]}, {
       0.960241236645887, 1.8644497584147344`, Complex[
        0.4665851376237054, 0.]}, {
       0.9370551048282896, 1.8796450462507592`, Complex[
        0.4669650647599495, 0.]}, {
       0.9152755491922417, 1.8946748232239559`, Complex[
        0.46736227397984087`, 0.]}, {
       0.8948879436671195, 1.9095194215231737`, Complex[
        0.4677761972474558, 0.]}, {
       0.8758763501662914, 1.9241573208979585`, Complex[
        0.46820620942098357`, 0.]}, {
       0.8582245152324375, 1.9385649924132589`, Complex[
        0.4686516254573708, 0.]}, {
       0.8419167599095143, 1.9527167251884412`, Complex[
        0.46911169783740586`, 0.]}, {
       0.8269387755042722, 1.9665844332404243`, Complex[
        0.46958561426155043`, 0.]}, {
       0.8132783398548555, 1.9801374391933926`, Complex[
        0.47007249566763054`, 0.]}, {
       0.8009259697016088, 1.9933422312271485`, Complex[
        0.4705713946218472, 0.]}, {
       0.7898755250446455, 2.0061621892152806`, Complex[
        0.47108129413428107`, 0.]}, {
       0.7801247812082698, 2.0185572755565495`, Complex[
        0.4716011069491625, 0.]}, {
       0.7716759838891558, 2.0304836857409105`, Complex[
        0.47212967535853767`, 0.]}, {
       0.7645364018650219, 2.0418934532338384`, Complex[
        0.4726657715855632, 0.]}, {
       0.758718891351596, 2.0527340028411425`, Complex[
        0.47320809878043113`, 0.]}, {
       0.7542424852355261, 2.062947646384009, Complex[
        0.4737552926678205, 0.]}, {
       0.7511330195451822, 2.0724710143478307`, Complex[
        0.47430592387980763`, 0.]}, {
       0.7494238084559957, 2.081234417289038, Complex[
        0.4748585010022485, 0.]}, {
       0.7491563776980389, 2.0891611313684537`, Complex[
        0.47541147435589415`, 0.]}, {
       0.7503812641847242, 2.096166603686177, Complex[
        0.4759632405257989, 0.]}, {
       0.7531588866349991, 2.102157575498467, Complex[
        0.4765121476441453, 0.]}, {
       0.7575604873743191, 2.107031125436722, Complex[
        0.4770565014223231, 0.]}, {
       0.7636691386059345, 2.110673641280597, Complex[
        0.4775945719182418, 0.]}, {
       0.7715807961803938, 2.1129597387162686`, Complex[
        0.4781246010143851, 0.]}, {
       0.7814053688079453, 2.1137511602757475`, Complex[
        0.4786448105713046, 0.]}, {
       0.7932677488258795, 2.112895709226626, Complex[
        0.4791534112101588, 0.]}, {
       0.807308719563137, 2.110226304041226, Complex[
        0.47964861166680944`, 0.]}, {
       0.8236856109868116, 2.1055602822648414`, Complex[
        0.4801286286490204, 0.]}, {
       0.842572516215482, 2.0986991415709095`, Complex[
        0.4805916971177418, 0.]}, {
       0.8641598032970971, 2.08942898387632, Complex[
        0.48103608090349964`, 0.]}, {
       0.8886525572925269, 2.077522027670336, Complex[
        0.4814600835597932, 0.]}, {
       0.9162674686012598, 2.0627396727584952`, Complex[
        0.48186205934737086`, 0.]}, {
       0.9472275534345336, 2.044837731614718, Complex[
        0.48224042423650737`, 0.]}, {
       0.9817539736505878, 2.0235745601995077`, Complex[
        0.4825936668092034, 0.]}, {
       1.020054159666003, 1.998722884587092, Complex[
        0.48292035893967933`, 0.]}, {
       1.062305505725439, 1.9700860541697525`, Complex[
        0.48321916612988974`, 0.]}, {
       1.1086342088177326`, 1.937519150201168, Complex[
        0.48348885737708885`, 0.]}, {
       1.159089489493764, 1.900954711477685, Complex[
        0.483728314452862, 0.]}, {
       1.2136145701665557`, 1.8604317016393452`, Complex[
        0.4839365404775192, 0.]}, {
       1.2720173862171387`, 1.8161247428387723`, Complex[
        0.4841126676803111, 0.]}, {
       1.3339458186379993`, 1.7683688271292557`, Complex[
        0.48425596424453254`, 0.]}, {
       1.3988736718902477`, 1.717673281989667, Complex[
        0.4843658401470725, 0.]}, {
       1.4661037926249392`, 1.6647185944404101`, Complex[
        0.48444185191423894`, 0.]}, {
       1.5347927951862308`, 1.6103316279465876`, Complex[
        0.4844837062294643, 0.]}, {
       1.6039976346366598`, 1.5554389914896238`, Complex[
        0.4844912623435753, 0.]}, {
       1.672738717506169, 1.5010038707333264`, Complex[
        0.48446453325437705`, 0.]}, {
       1.7400693976451749`, 1.4479564740346735`, Complex[
        0.4844036856390456, 0.]}, {
       1.8051397088427348`, 1.3971302417702345`, Complex[
        0.48430903853990415`, 0.]}, {
       1.8672439901421378`, 1.3492141631763408`, Complex[
        0.4841810608212309, 0.]}, {
       1.9258468009447847`, 1.3047268037384254`, Complex[
        0.4840203674314868, 0.]}, {
       1.980587093322363, 1.2640120758300917`, Complex[
        0.4838277145213641, 0.]}, {
       2.031264939329772, 1.2272524549213044`, Complex[
        0.4836039934831056, 0.]}, {
       2.077817165412215, 1.1944932893645563`, Complex[
        0.4833502239902772, 0.]}, {
       2.120288166537274, 1.1656719312194967`, Complex[
        0.4830675461293548, 0.]}, {
       2.1588007805389373`, 1.1406468077082121`, Complex[
        0.4827572117249326, 0.]}, {
       2.193530291726645, 1.119223364316323, Complex[
        0.48242057496885776`, 0.]}, {
       2.224683012918108, 1.101175430438433, Complex[
        0.4820590824700849, 0.]}, {
       2.2524797316665066`, 1.0862617218462398`, Complex[
        0.48167426284640885`, 0.]}, {
       2.277143616836636, 1.0742378838686726`, Complex[
        0.4812677159815184, 0.]}, {
       2.2988918637314955`, 1.064864797125403, Complex[
        0.4808411020710062, 0.]}, {
       2.317930280913812, 1.0579139427184732`, Complex[
        0.4803961305791954, 0.]}, {
       2.3344500807093183`, 1.0531705649580907`, Complex[
        0.47993454922499446`, 0.]}, {
       2.348626252486473, 1.0504352526157998`, Complex[
        0.479458133109651, 0.]}, {
       2.360617027947172, 1.0495244295961994`, Complex[
        0.47896867409241856`, 0.]}, {
       2.3705640676491337`, 1.050270125986742, Complex[
        0.47846797051200457`, 0.]}, {
       2.3785930984561854`, 1.052519300044533, Complex[
        0.47795781734242915`, 0.]}, {
       2.384814810879345, 1.0561329025111894`, Complex[
        0.4774399968618631, 0.]}, {
       2.3893258852960533`, 1.060984814751404, Complex[
        0.4769162699023526, 0.]}, {
       2.392210060131568, 1.066960748278248, Complex[
        0.4763883677372793, 0.]}, {
       2.3935391867206386`, 1.0739571618000128`, Complex[
        0.4758579846522348, 0.]}, {
       2.3933742378178646`, 1.0818802299290544`, Complex[
        0.4753267712338229, 0.]}, {
       2.3917662521091296`, 1.0906448826220971`, Complex[
        0.47479632840004266`, 0.]}, {
       2.3887572075524006`, 1.1001739243259367`, Complex[
        0.4742682021853973, 0.]}, {
       2.384380823416393, 1.110397235218795, Complex[
        0.47374387928395323`, 0.]}, {
       2.3786632955718003`, 1.1212510527930317`, Complex[
        0.47322478334432333`, 0.]}, {
       2.3716239727016837`, 1.1326773295498178`, Complex[
        0.4727122720020494, 0.]}, {
       2.363275983188867, 1.14462316122234, Complex[
        0.47220763462721105`, 0.]}, {
       2.3536268238943006`, 1.1570402793297843`, Complex[
        0.4717120907583237, 0.]}, {
       2.3426789231236507`, 1.1698846017250817`, Complex[
        0.47122678918771843`, 0.]}, {
       2.330430190959256, 1.1831158349534516`, Complex[
        0.4707528076586642, 0.]}, {
       2.316874570908476, 1.1966971225661853`, Complex[
        0.47029115313043296`, 0.]}, {
       2.3020026075265987`, 1.210594733951912, Complex[
        0.4698427625643426, 0.]}, {
       2.2858020452983605`, 1.2247777887050577`, Complex[
        0.4694085041814753, 0.]}, {
       2.268258474542532, 1.2392180120139544`, Complex[
        0.4689891791411859, 0.]}, {
       2.249356040321923, 1.2538895169996425`, Complex[
        0.46858552358870265`, 0.]}, {
       2.2290782301236916`, 1.268768610359794, Complex[
        0.4681982110198946, 0.]}, {
       2.2074087551928216`, 1.283833618063727, Complex[
        0.46782785491171897`, 0.]}, {
       2.1843325385668235`, 1.2990647282038987`, Complex[
        0.4674750115677325, 0.]}, {
       2.1598368197370306`, 1.3144438484358636`, Complex[
        0.4671401831294383, 0.]}, {
       2.1339123810860268`, 1.3299544757344077`, Complex[
        0.46682382070594786`, 0.]}, {
       2.1065548944636054`, 1.3455815764618855`, Complex[
        0.46652632757649765`, 0.]}, {
       2.077766377175451, 1.3613114749867061`, Complex[
        0.46624806242263145`, 0.]}, {
       2.0475567351268475`, 1.3771317493100173`, Complex[
        0.46598934254935714`, 0.]}, {
       2.01594535700648, 1.393031132358423, Complex[
        0.4657504470571936, 0.]}, {
       1.9829627077105874`, 1.4089994177819978`, Complex[
        0.46553161992974135`, 0.]}, {
       1.948651852691912, 1.4250273692634998`, Complex[
        0.46533307300417914`, 0.]}, {
       1.9130698291500445`, 1.4411066324960036`, Complex[
        0.4651549887948711, 0.]}, {
       1.8762887671133428`, 1.4572296491249932`, Complex[
        0.4649975231430489, 0.]}, {
       1.838396656099884, 1.4733895720776835`, Complex[
        0.4648608076682819, 0.]}, {
       1.7994976539286682`, 1.4895801818166685`, Complex[
        0.46474495200014754`, 0.]}, {
       1.7597118457875751`, 1.505795803159156, Complex[
        0.4646500457711569, 0.]}, {
       1.719174385314141, 1.5220312223948083`, Complex[
        0.46457616035457455`, 0.]}, {
       1.6780339850998904`, 1.5382816045164462`, Complex[
        0.464523350333276, 0.]}, {
       1.636450769555638, 1.5545424104470305`, Complex[
        0.46449165468824555`, 0.]}, {
       1.594593554202152, 1.5708093142036723`, Complex[
        0.4644810976976907, 0.]}, {
       1.55263666615856, 1.587078119985055, Complex[
        0.4644916895401081, 0.]}, {
       1.51075646403425, 1.6033446792008783`, Complex[
        0.46452342659691853`, 0.]}, {
       1.4691277451637208`, 1.6196048074823555`, Complex[
        0.464576291452555, 0.]}, {
       1.4279202395168118`, 1.6358542017198585`, Complex[
        0.46465025259215825`, 0.]}, {
       1.3872953808408361`, 1.6520883571677385`, Complex[
        0.464745263799264, 0.]}, {
       1.347403518055357, 1.6683024846381385`, Complex[
        0.4648612632581449, 0.]}, {
       1.3083816879485892`, 1.6844914277736334`, Complex[
        0.464998172367748, 0.]}, {
       1.270352020075883, 1.70064958034488, Complex[
        0.46515589427649473`, 0.]}, {
       1.23342079331631, 1.7167708034634022`, Complex[
        0.46533431214958804`, 0.]}, {
       1.1976781169928734`, 1.7328483425308516`, Complex[
        0.4655332871828881, 0.]}, {
       1.1631981723392313`, 1.7488747436673542`, Complex[
        0.46575265637991226`, 0.]}, {
       1.1300399248226065`, 1.7648417692694958`, Complex[
        0.4659922301110636, 0.]}, {
       1.098248204758965, 1.780740312246656, Complex[
        0.4662517894767974, 0.]}, {
       1.067855051496089, 1.7965603083707293`, Complex[
        0.46653108349911393`, 0.]}, {
       1.038881222873913, 1.81229064604851, Complex[
        0.4668298261684515, 0.]}, {
       1.0113377839690236`, 1.8279190726892476`, Complex[
        0.46714769337581735`, 0.]}, {
       0.9852277046526132, 1.8434320966890083`, Complex[
        0.4674843197627158, 0.]}, {
       0.9605474120112835, 1.858814883889338, Complex[
        0.4678392955241607, 0.]}, {
       0.937288259543882, 1.8740511471873644`, Complex[
        0.46821216320272957`, 0.]}, {
       0.915437889184077, 1.8891230277767317`, Complex[
        0.4686024145141824, 0.]}, {
       0.8949814740497418, 1.9040109662813043`, Complex[
        0.46900948724761005`, 0.]}, {
       0.8759028392277644, 1.9186935618035277`, Complex[
        0.4694327622853085, 0.]}, {
       0.8581854649786393, 1.9331474166440583`, Complex[
        0.46987156078958703`, 0.]}, {
       0.8418133817672127, 1.9473469641565608`, Complex[
        0.4703251416054002, 0.]}, {
       0.8267719698463594, 1.9612642768775133`, Complex[
        0.47079269892900955`, 0.]}, {
       0.8130486781055298, 1.974868851715365, Complex[
        0.4712733602937703, 0.]}, {
       0.8006336778881751, 1.9881273685936542`, Complex[
        0.4717661849245, 0.]}, {
       0.7895204677741123, 2.001003418522028, Complex[
        0.47227016251168186`, 0.]}, {
       0.7797064451536525, 2.0134571966214416`, Complex[
        0.4727842124558994, 0.]}, {
       0.7711934599693043, 2.025445155164867, Complex[
        0.4733071836313345, 0.]}, {
       0.7639883653919536, 2.0369196112336767`, Complex[
        0.4738378547148274, 0.]}, {
       0.7581035795035996, 2.0478283031602618`, Complex[
        0.4743749351238372, 0.]}, {
       0.7535576712976952, 2.0581138895821587`, Complex[
        0.4749170666026245, 0.]}, {
       0.7503759834497491, 2.0677133847469293`, Complex[
        0.47546282549107094`, 0.]}, {
       0.74859130326508, 2.076557523796162, Complex[
        0.4760107257047333, 0.]}, {
       0.7482445918178003, 2.084570052295016, Complex[
        0.47655922244802296`, 0.]}, {
       0.7493857793060307, 2.091666935511707, Complex[
        0.4771067166748125, 0.]}, {
       0.7520746316938194, 2.0977554852570433`, Complex[
        0.4776515603023543, 0.]}, {
       0.7563816892595271, 2.1027334059910094`, Complex[
        0.47819206217521865`, 0.]}, {
       0.7623892709734428, 2.106487768133523, Complex[
        0.4787264947661122, 0.]}, {
       0.7701925286415497, 2.1088939261130193`, Complex[
        0.47925310159004275`, 0.]}, {
       0.7799005200534614, 2.1098144130640493`, Complex[
        0.4797701052974805, 0.]}, {
       0.7916372490600864, 2.10909786513483, Complex[
        0.48027571640112215`, 0.]}, {
       0.8055425901228243, 2.1065780585378664`, Complex[
        0.48076814257974027`, 0.]}, {
       0.8217729723906461, 2.1020731847926473`, Complex[
        0.4812455984916312, 0.]}, {
       0.840501640315713, 2.0953855475227168`, Complex[
        0.4817063160195788, 0.]}, {
       0.8619182308012087, 2.0863019410831836`, Complex[
        0.48214855485921093`, 0.]}, {
       0.886227308624909, 2.0745950694675606`, Complex[
        0.4825706133534569, 0.]}, {
       0.913645383437872, 2.060026482330163, Complex[
        0.482970839467671, 0.]}, {
       0.9443958011171767, 2.0423516354400615`, Complex[
        0.4833476417931361, 0.]}, {
       0.9787007807748923, 2.021327804333864, Complex[
        0.4836995004613179, 0.]}, {
       1.016769798486046, 1.9967256501576576`, Complex[
        0.48402497784755466`, 0.]}, {
       1.0587835716945933`, 1.9683451837857275`, Complex[
        0.48432272894105954`, 0.]}, {
       1.1048731800569156`, 1.9360365925027863`, Complex[
        0.4845915112582427, 0.]}, {
       1.1550944980850468`, 1.899725753937767, Complex[
        0.4848301941785722, 0.]}, {
       1.2093992226975372`, 1.8594431541999348`, Complex[
        0.4850377675864906, 0.]}, {
       1.2676053590102592`, 1.8153533469531482`, Complex[
        0.4852133497092932, 0.]}, {
       1.3293718516221313`, 1.7677802662529847`, Complex[
        0.48535619404929115`, 0.]}, {
       1.3941835455285758`, 1.717222209104422, Complex[
        0.48546569531893313`, 0.]}, {
       1.4613529532592822`, 1.6643500112451772`, Complex[
        0.4855413942996403, 0.]}, {
       1.5300435273836268`, 1.6099837171224585`, Complex[
        0.485582981558784, 0.]}}, CompressedData["
1:eJwUmnk01O8Xx2dGCNn6KiFLpEUUhRbpPikVZS0ke0lZop0sSSlUUkolZZc1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      "]]]}, 
   {RGBColor[0, 1, 0], Thickness[Large], 
    Point3DBox[
     NCache[{{2.3863450276699356`, 1.0480139523774437`, Complex[
        0.4809913326090097, 0.]}, {
       2.3909519726611568`, 1.052869399727276, Complex[
        0.48046190928516463`, 0.]}, {
       2.3939301271931446`, 1.0588534672951826`, Complex[
        0.4799281128835475, 0.]}, {
       2.395351941877912, 1.0658621331656757`, Complex[
        0.47939163951211783`, 0.]}, {
       2.39527890190834, 1.0738011662407092`, Complex[
        0.47885414264007625`, 0.]}, {
       2.3937624800090784`, 1.082585154694793, Complex[
        0.47831722706238483`, 0.]}, {
       2.390845016591778, 1.0921366154248022`, Complex[
        0.4777824436135253, 0.]}, {
       2.3865605270125982`, 1.1023851868144634`, Complex[
        0.4772512846347626, 0.]}, {
       2.380935440547495, 1.113266902956282, Complex[
        0.4767251801899349, 0.]}, {
       2.373989278824602, 1.1247235449846429`, Complex[
        0.47620549501627146`, 0.]}, {
       2.3657352835457344`, 1.13670206382066, Complex[
        0.4756935261890694, 0.]}, {
       2.3561810047829637`, 1.1491540680203398`, Complex[
        0.47519050147223807`, 0.]}, {
       2.3453288622181256`, 1.16203537028937, Complex[
        0.4746975783208118, 0.]}, {
       2.333176692576112, 1.1753055863924429`, Complex[
        0.4742158434965184, 0.]}, {
       2.319718297288021, 1.1889277805243266`, Complex[
        0.47374631325338395`, 0.]}, {
       2.304944005149037, 1.202868151638029, Complex[
        0.47328993404709646`, 0.]}, {
       2.288841265397797, 1.2170957556929338`, Complex[
        0.472847583719447, 0.]}, {
       2.2713952871768988`, 1.2315822592568426`, Complex[
        0.4724200731075065, 0.]}, {
       2.252589741623821, 1.2463017203524311`, Complex[
        0.47200814802629204`, 0.]}, {
       2.2324075427177887`, 1.2612303928677588`, Complex[
        0.4716124915733985, 0.]}, {
       2.210831722240878, 1.2763465512480645`, Complex[
        0.4712337267043956, 0.]}, {
       2.1878464125128376`, 1.2916303325494332`, Complex[
        0.47087241902863214`, 0.]}, {
       2.163437947586809, 1.3070635932656844`, Complex[
        0.47052907977637176`, 0.]}, {
       2.137596088971962, 1.3226297786383638`, Complex[
        0.47020416888985284`, 0.]}, {
       2.1103153753046957`, 1.3383138024301142`, Complex[
        0.46989809819285, 0.]}, {
       2.0815965864052832`, 1.3541019353862274`, Complex[
        0.4696112345955489, 0.]}, {
       2.051448300658093, 1.369981700830059, Complex[
        0.4693439032939692, 0.]}, {
       2.0198885107164157`, 1.3859417760390857`, Complex[
        0.46909639092576627`, 0.]}, {
       1.9869462466121104`, 1.4019718982305782`, Complex[
        0.468868948646895, 0.]}, {
       1.9526631384040565`, 1.4180627741530882`, Complex[
        0.46866179509636335`, 0.]}, {
       1.917094834079868, 1.4342059924313468`, Complex[
        0.46847511921906193`, 0.]}, {
       1.8803121746941869`, 1.4503939379516109`, Complex[
        0.46830908291940454`, 0.]}, {
       1.8424020203322817`, 1.4666197077006313`, Complex[
        0.468163823521243, 0.]}, {
       1.8034676202750146`, 1.4828770275869136`, Complex[
        0.46803945601220076`, 0.]}, {
       1.7636284312727448`, 1.4991601698758126`, Complex[
        0.4679360750532078, 0.]}, {
       1.7230193107652532`, 1.5154638709634085`, Complex[
        0.46785375673657525`, 0.]}, {
       1.6817890473076895`, 1.5317832492939782`, Complex[
        0.46779256007845266`, 0.]}, {
       1.6400982364017795`, 1.5481137232968356`, Complex[
        0.46775252823396773`, 0.]}, {
       1.598116562182389, 1.5644509292749444`, Complex[
        0.4677336894256988, 0.]}, {
       1.556019597887366, 1.5807906392245932`, Complex[
        0.4677360575784952, 0.]}, {
       1.5139852836727559`, 1.5971286785981447`, Complex[
        0.4677596326559329, 0.]}, {
       1.47219027237896, 1.6134608440432467`, Complex[
        0.4678044006959557, 0.]}, {
       1.430806347285498, 1.6297828211600425`, Complex[
        0.46787033354550905`, 0.]}, {
       1.3899971085469933`, 1.6460901023129804`, Complex[
        0.46795738829620614`, 0.]}, {
       1.3499150980703114`, 1.6623779045171405`, Complex[
        0.4680655064253311, 0.]}, {
       1.3106994903383806`, 1.678641087388352, Complex[
        0.4681946126487526, 0.]}, {
       1.2724744254889961`, 1.6948740711045631`, Complex[
        0.4683446134946481, 0.]}, {
       1.2353480079375103`, 1.7110707542709502`, Complex[
        0.4685153956092862, 0.]}, {
       1.1994119454847638`, 1.7272244315154885`, Complex[
        0.4687068238085472, 0.]}, {
       1.1647417650011818`, 1.7433277105630602`, Complex[
        0.4689187388913249, 0.]}, {
       1.1313975140647896`, 1.759372428447988, Complex[
        0.46915095523349637`, 0.]}, {
       1.099424843835503, 1.7753495664231878`, Complex[
        0.4694032581837524, 0.]}, {
       1.0688563657118193`, 1.7912491630137666`, Complex[
        0.46967540128522034`, 0.]}, {
       1.0397131805775803`, 1.8070602245383705`, Complex[
        0.4699671033495356, 0.]}, {
       1.012006491887263, 1.822770632287331, Complex[
        0.47027804541272245`, 0.]}, {
       0.9857392297109473, 1.838367045397624, Complex[
        0.4706078676050017, 0.]}, {
       0.9609076298407746, 1.8538347983029286`, Complex[
        0.4709561659693569, 0.]}, {
       0.9375027284114245, 1.8691577914587076`, Complex[
        0.47132248926636106`, 0.]}, {
       0.915511747080787, 1.8843183738472813`, Complex[
        0.4717063358053472, 0.]}, {
       0.8949193560624653, 1.8992972155523506`, Complex[
        0.47210715034445444`, 0.]}, {
       0.8757088120232785, 1.9140731684551693`, Complex[
        0.4725243211043547, 0.]}, {
       0.8578629751700382, 1.9286231128417115`, Complex[
        0.47295717694247497`, 0.]}, {
       0.8413652150339995, 1.9429217874200397`, Complex[
        0.47340498473627823`, 0.]}, {
       0.8262002178833305, 1.9569415999252153`, Complex[
        0.4738669470255153, 0.]}, {
       0.8123547107341028, 1.9706524151352203`, Complex[
        0.47434219996430865`, 0.]}, {
       0.7998181179416297, 1.9840213167333653`, Complex[
        0.4748298116343572, 0.]}, {
       0.7885831666433739, 1.9970123390311578`, Complex[
        0.4753287807704214, 0.]}, {
       0.7786464571378421, 2.0095861641159196`, Complex[
        0.47583803594849267`, 0.]}, {
       0.7700090138105208, 2.021699779517592, Complex[
        0.4763564352855609, 0.]}, {
       0.7626768315865461, 2.0333060910167418`, Complex[
        0.4768827666976913, 0.]}, {
       0.7566614321790299, 2.0443534847700713`, Complex[
        0.4774157487600604, 0.]}, {
       0.7519804436370862, 2.0547853325557974`, Complex[
        0.4779540322087141, 0.]}, {
       0.74865821585262, 2.0645394337120773`, Complex[
        0.47849620211904453`, 0.]}, {
       0.7467264836782219, 2.0735473873671117`, Complex[
        0.47904078079027007`, 0.]}, {
       0.7462250879888365, 2.0817338889995596`, Complex[
        0.479586231358663, 0.]}, {
       0.7472027631514366, 2.0890159464682623`, Complex[
        0.48013096215479945`, 0.]}, {
       0.7497179965975017, 2.095302012752751, Complex[
        0.4806733318118136, 0.]}, {
       0.7538399620152592, 2.1004910362574924`, Complex[
        0.48121165512260794`, 0.]}, {
       0.7596495213729948, 2.1044714353607405`, Complex[
        0.481744209634209, 0.]}, {
       0.7672402815480234, 2.1071200129265883`, Complex[
        0.4822692429571889, 0.]}, {
       0.7767196773924582, 2.1083008401144108`, Complex[
        0.4827849807573259, 0.]}, {
       0.7882100327706478, 2.1078641588475273`, Complex[
        0.4832896353856905, 0.]}, {
       0.8018495220511827, 2.1056453811383093`, Complex[
        0.4837814150922754, 0.]}, {
       0.8177929137330097, 2.101464304098407, Complex[
        0.4842585337573109, 0.]}, {
       0.8362119218549142, 2.0951247153562043`, Complex[
        0.4847192210637835, 0.]}, {
       0.8572949160335308, 2.086414638304064, Complex[
        0.4851617330246186, 0.]}, {
       0.8812456447719538, 2.075107562721038, Complex[
        0.48558436276868333`, 0.]}, {
       0.9082805093640497, 2.060965123575713, Complex[
        0.4859854514815402, 0.]}, {
       0.9386237940285227, 2.0437418224643498`, Complex[
        0.4863633993898606, 0.]}, {
       0.9725001307283064, 2.0231925132901982`, Complex[
        0.48671667667286733`, 0.]}, {
       1.0101233934521139`, 1.9990834574538074`, Complex[
        0.48704383418029557`, 0.]}, {
       1.0516812446224533`, 1.971207725928114, Complex[
        0.48734351383427527`, 0.]}, {
       1.0973147984356766`, 1.9394054834517194`, Complex[
        0.487614458592433, 0.]}, {
       1.1470934519732352`, 1.90358910404366, Complex[
        0.48785552185141157`, 0.]}, {
       1.2009859848090674`, 1.8637720171654377`, Complex[
        0.48806567617400987`, 0.]}, {
       1.2588305698628142`, 1.820098641841747, Complex[
        0.4882440212292423, 0.]}, {
       1.3203081828456231`, 1.7728709214652338`, Complex[
        0.48838979084271306`, 0.]}, {
       1.3849255166312358`, 1.722565353036295, Complex[
        0.48850235906476924`, 0.]}, {
       1.452014038245607, 1.669833873240084, Complex[
        0.4885812451757029, 0.]}, {
       1.520750353114215, 1.6154834368258908`, Complex[
        0.48862611756067165`, 0.]}, {
       1.5901991710944556`, 1.5604329928754066`, Complex[
        0.4886367964017599, 0.]}, {
       1.659374630706373, 1.505652102666122, Complex[
        0.4886132551503462, 0.]}, {
       1.7273104504458323`, 1.4520907303696398`, Complex[
        0.4885556207595212, 0.]}, {
       1.7931266242349886`, 1.400612489655873, Complex[
        0.48846417267319236`, 0.]}, {
       1.8560814704682465`, 1.3519425368693734`, Complex[
        0.48833934058556083`, 0.]}, {
       1.9156022528567298`, 1.3066368926965597`, Complex[
        0.48818170100136554`, 0.]}, {
       1.971293305190766, 1.2650742603198428`, Complex[
        0.4879919726434358, 0.]}, {
       2.0229253773697975`, 1.227466622817385, Complex[
        0.48777101076926765`, 0.]}, {
       2.070412472755097, 1.1938823498514184`, Complex[
        0.4875198004723325, 0.]}, {
       2.113782714037885, 1.1642752765398177`, Complex[
        0.48723944905629174`, 0.]}, {
       2.1531485221136912`, 1.1385144700960048`, Complex[
        0.48693117758109605`, 0.]}, {
       2.188679560986263, 1.1164112312775984`, Complex[
        0.48659631168884687`, 0.]}, {
       2.2205801828769713`, 1.097741596520599, Complex[
        0.48623627182421153`, 0.]}, {
       2.2490718314997165`, 1.0822638828428077`, Complex[
        0.4858525629690285, 0.]}, {
       2.2743800798272433`, 1.0697315992271377`, Complex[
        0.48544676401348, 0.]}, {
       2.296725599481216, 1.0599024273877657`, Complex[
        0.48502051688688963`, 0.]}, {
       2.3163182498894, 1.052544083813806, Complex[
        0.48457551556989364`, 0.]}, {
       2.3333535195741892`, 1.0474378307762509`, Complex[
        0.48411349510653223`, 0.]}, {
       2.34801066601272, 1.0443802899293886`, Complex[
        0.483636220729899, 0.]}, {
       2.3604520335078085`, 1.043184079172337, Complex[
        0.48314547720851475`, 0.]}, {
       2.3708231536523714`, 1.0436776683431768`, Complex[
        0.4826430585127865, 0.]}, {
       2.3792533389314534`, 1.0457047434251328`, Complex[
        0.4821307578919986, 0.]}, {
       2.385856564168129, 1.049123284874344, Complex[
        0.481610358442449, 0.]}, {
       2.390732494529722, 1.0538045017899926`, Complex[
        0.48108362423690915`, 0.]}, {
       2.3939675659752453`, 1.0596317166366989`, Complex[
        0.48055229207466144`, 0.]}, {
       2.3956360579276677`, 1.066499261522948, Complex[
        0.4800180639003097, 0.]}, {
       2.3958011218333075`, 1.0743114234033755`, Complex[
        0.47948259992844805`, 0.]}, {
       2.3945157457947857`, 1.0829814593485059`, Complex[
        0.47894751250040196`, 0.]}, {
       2.3918236467195704`, 1.092430692135799, Complex[
        0.47841436068873555`, 0.]}, {
       2.387760088987425, 1.1025876892943125`, Complex[
        0.47788464565520977`, 0.]}, {
       2.3823526336649508`, 1.113387524237225, Complex[
        0.47735980675851925`, 0.]}, {
       2.3756218256205437`, 1.1247711154103326`, Complex[
        0.4768412183995164, 0.]}, {
       2.3675818281127685`, 1.1366846378889577`, Complex[
        0.4763301875838075, 0.]}, {
       2.358241015955635, 1.149079001155047, Complex[
        0.475827952174681, 0.]}, {
       2.3476025394891007`, 1.1619093865996488`, Complex[
        0.47533567980326513`, 0.]}, {
       2.33566487248908, 1.1751348384283578`, Complex[
        0.47485446739768306`, 0.]}, {
       2.322422357949705, 1.18871790196689, Complex[
        0.47438534128871934`, 0.]}, {
       2.3078657664114695`, 1.202624303784808, Complex[
        0.4739292578461389, 0.]}, {
       2.291982882190981, 1.2168226685212093`, Complex[
        0.4734871045972741, 0.]}, {
       2.2747591334362443`, 1.2312842677687803`, Complex[
        0.47305970177772844`, 0.]}, {
       2.256178282281246, 1.2459827968342474`, Complex[
        0.47264780426302494`, 0.]}, {
       2.2362231913436723`, 1.2608941756273808`, Complex[
        0.47225210382968585`, 0.]}, {
       2.2148766821784776`, 1.2759963703341488`, Complex[
        0.47187323169444206`, 0.]}, {
       2.1921224997896727`, 1.291269232899236, Complex[
        0.4715117612810648, 0.]}, {
       2.1679463945754542`, 1.3066943556783757`, Complex[
        0.4711682111655282, 0.]}, {
       2.1423373287655827`, 1.3222549389256213`, Complex[
        0.4708430481518236, 0.]}, {
       2.115288808123286, 1.3379356690547957`, Complex[
        0.4705366904327073, 0.]}, {
       2.086800331090975, 1.3537226058631493`, Complex[
        0.4702495107918397, 0.]}, {
       2.0568789364538476`, 1.3696030771296452`, Complex[
        0.46998183980621255`, 0.]}, {
       2.0255408169975864`, 1.3855655792041404`, Complex[
        0.46973396901029857`, 0.]}, {
       1.9928129509282682`, 1.4015996823893557`, Complex[
        0.46950615398603146`, 0.]}, {
       1.9587346858704557`, 1.4176959400860265`, Complex[
        0.46929861734546263`, 0.]}, {
       1.923359193515345, 1.4338458008260129`, Complex[
        0.46911155157567735`, 0.]}, {
       1.8867546985306953`, 1.450041522459099, Complex[
        0.468945121718334, 0.]}, {
       1.8490053757609348`, 1.4662760878870378`, Complex[
        0.4687994678589136, 0.]}, {
       1.8102118079020297`, 1.4825431218559277`, Complex[
        0.4686747074034539, 0.]}, {
       1.7704909044018362`, 1.4988368084222685`, Complex[
        0.4685709371232031, 0.]}, {
       1.7299752031829756`, 1.5151518088028102`, Complex[
        0.46848823495017355`, 0.]}, {
       1.6888115103252226`, 1.5314831794009685`, Complex[
        0.4684266615091296, 0.]}, {
       1.6471588774649755`, 1.5478262898735837`, Complex[
        0.468386261373957, 0.]}, {
       1.6051859685149306`, 1.564176741162089, Complex[
        0.4683670640387801, 0.]}, {
       1.5630679205232758`, 1.580530283459352, Complex[
        0.46836908459651333`, 0.]}, {
       1.52098285104231, 1.5968827341190424`, Complex[
        0.46839232411984494`, 0.]}, {
       1.4791081993155835`, 1.6132298955377555`, Complex[
        0.46843676974190546`, 0.]}, {
       1.4376171054760494`, 1.6295674730494565`, Complex[
        0.46850239443612557`, 0.]}, {
       1.3966750280611384`, 1.6458909928703975`, Complex[
        0.46858915649702837`, 0.]}, {
       1.356436776123832, 1.662195720116648, Complex[
        0.46869699872595566`, 0.]}, {
       1.3170440918817508`, 1.6784765768888348`, Complex[
        0.4688258473279918, 0.]}, {
       1.278623869361722, 1.6947280603785868`, Complex[
        0.46897561052866027`, 0.]}, {
       1.2412870410063819`, 1.7109441608981877`, Complex[
        0.46914617692132254`, 0.]}, {
       1.2051281144421822`, 1.7271182796716622`, Complex[
        0.46933741355859654`, 0.]}, {
       1.1702253007469319`, 1.7432431461482714`, Complex[
        0.46954916380359185`, 0.]}, {
       1.136641146627196, 1.7593107345136785`, Complex[
        0.4697812449592713, 0.]}, {
       1.1044235667408941`, 1.7753121789744974`, Complex[
        0.47003344569683625`, 0.]}, {
       1.0736071679497612`, 1.7912376872826852`, Complex[
        0.4703055233066719, 0.]}, {
       1.0442147623188403`, 1.807076451845277, Complex[
        0.47059720079808054`, 0.]}, {
       1.0162589773903257`, 1.8228165576314663`, Complex[
        0.47090816387674067`, 0.]}, {
       0.9897438878398019, 1.8384448859432467`, Complex[
        0.47123805783156825`, 0.]}, {
       0.964666609653673, 1.8539470129565763`, Complex[
        0.47158648436536604`, 0.]}, {
       0.9410188145960858, 1.869307101763977, Complex[
        0.47195299840632193`, 0.]}, {
       0.9187881377359743, 1.884507786458338, Complex[
        0.472337104940006, 0.]}, {
       0.8979594635062068, 1.8995300465852298`, Complex[
        0.47273825590396984`, 0.]}, {
       0.8785160859329925, 1.9143530700577758`, Complex[
        0.4731558471893505, 0.]}, {
       0.8604407463838989, 1.9289541023700107`, Complex[
        0.4735892157959325, 0.]}, {
       0.8437165577000302, 1.9433082796583183`, Complex[
        0.4740376371888883, 0.]}, {
       0.8283278272639293, 1.9573884428448884`, Complex[
        0.47450032290683875`, 0.]}, {
       0.8142607937922933, 1.9711649297476175`, Complex[
        0.4749764184718729, 0.]}, {
       0.8015042937931672, 1.9846053416583282`, Complex[
        0.4754650016526768, 0.]}, {
       0.7900503740088997, 1.9976742804743073`, Complex[
        0.4759650811318765, 0.]}, {
       0.779894866034917, 2.010333052021364, Complex[
        0.4764755956280352, 0.]}, {
       0.7710379388601846, 2.0225393307379997`, Complex[
        0.4769954135213776, 0.]}, {
       0.7634846444577504, 2.0342467804143154`, Complex[
        0.4775233330302172, 0.]}, {
       0.7572454708486316, 2.0454046252232922`, Complex[
        0.4780580829821516, 0.]}, {
       0.7523369163053043, 2.055957164888512, Complex[
        0.47859832422032095`, 0.]}, {
       0.748782097534204, 2.0658432275666896`, Complex[
        0.4791426516804042, 0.]}, {
       0.746611403708875, 2.074995553989598, Complex[
        0.4796895971684947, 0.]}, {
       0.7458632069789262, 2.0833401067569364`, Complex[
        0.48023763286355686`, 0.]}, {
       0.7465846383348385, 2.0907952996269783`, Complex[
        0.48078517556088374`, 0.]}, {
       0.7488324351360619, 2.097271143540653, Complex[
        0.48133059166480674`, 0.]}, {
       0.7526738627322707, 2.10266830940753, Complex[
        0.4818722029299981, 0.]}, {
       0.758187706747373, 2.106877113050159, Complex[
        0.482408292941101, 0.]}, {
       0.7654653238038601, 2.109776436083341, Complex[
        0.482937114310197, 0.]}, {
       0.7746117254361241, 2.1112326091938387`, Complex[
        0.48345689656100693`, 0.]}, {
       0.7857466509149438, 2.1110983030353117`, Complex[
        0.48396585465775493`, 0.]}, {
       0.7990055573750238, 2.109211499057769, Complex[
        0.48446219812558017`, 0.]}, {
       0.8145404171003384, 2.1053946509496377`, Complex[
        0.4849441406984105, 0.]}, {
       0.8325201586527563, 2.099454200397687, Complex[
        0.48540991041953735`, 0.]}, {
       0.8531305171237604, 2.0911806821663355`, Complex[
        0.4858577601099746, 0.]}, {
       0.8765729662217014, 2.0803497459824625`, Complex[
        0.4862859781102907, 0.]}, {
       0.9030622907151042, 2.066724536841778, Complex[
        0.48669289919318576`, 0.]}, {
       0.932822227166078, 2.0500600058968317`, Complex[
        0.48707691553688987`, 0.]}, {
       0.9660784701279489, 2.030109854816254, Complex[
        0.4874364876436736, 0.]}, {
       1.0030482448911917`, 2.0066369125787604`, Complex[
        0.48777015508362515`, 0.]}, {
       1.0439256489548434`, 1.9794277425628668`, Complex[
        0.4880765469414706, 0.]}, {
       1.088862159621834, 1.9483120825709346`, Complex[
        0.48835439184378443`, 0.]}, {
       1.1379422215421926`, 1.9131872040045976`, Complex[
        0.4886025274455258, 0.]}, {
       1.1911547926030916`, 1.8740463118407504`, Complex[
        0.48881990925849167`, 0.]}, {
       1.2483631925935963`, 1.831008641038261, Complex[
        0.48900561871004095`, 0.]}, {
       1.309277425384425, 1.7843470787049884`, Complex[
        0.48915887032821875`, 0.]}, {
       1.373434867011344, 1.7345074197165573`, Complex[
        0.48927901795915185`, 0.]}, {
       1.4401960111371714`, 1.6821125644051045`, Complex[
        0.48936555993412456`, 0.]}, {
       1.5087608926357934`, 1.6279460376762356`, Complex[
        0.4894181431168773, 0.]}, {
       1.5782083321488465`, 1.5729126868148704`, Complex[
        0.4894365657762149, 0.]}, {
       1.6475547659629801`, 1.5179797937499475`, Complex[
        0.4894207792445904, 0.]}, {
       1.7158238992306343`, 1.4641073638770223`, Complex[
        0.489370888339781, 0.]}, {
       1.7821150728681852`, 1.4121797012295394`, Complex[
        0.4892871505436187, 0.]}, {
       1.845658642305912, 1.3629499719479203`, Complex[
        0.4891699739487659, 0.]}, {
       1.90585063190564, 1.3170054923516783`, Complex[
        0.48901991400129213`, 0.]}, {
       1.9622646126682357`, 1.274755794107806, Complex[
        0.4888376690830577, 0.]}, {
       2.014643846603794, 1.2364404232304556`, Complex[
        0.4886240749932353, 0.]}, {
       2.062879726909371, 1.2021504438657875`, Complex[
        0.4883800984024987, 0.]}, {
       2.1069831649594573`, 1.1718569959442893`, Complex[
        0.4881068293661202, 0.]}, {
       2.1470545088351782`, 1.1454413220504247`, Complex[
        0.4878054729932849, 0.]}, {
       2.183255778940943, 1.122722478025005, Complex[
        0.48747734037915563`, 0.]}, {
       2.2157872278280424`, 1.1034807202328227`, Complex[
        0.48712383891344135`, 0.]}, {
       2.244868864663711, 1.087475929100101, Complex[
        0.48674646208440275`, 0.]}, {
       2.2707267199678265`, 1.0744612933344015`, Complex[
        0.4863467789003139, 0.]}, {
       2.2935831864878016`, 1.0641929189886141`, Complex[
        0.485926423051395, 0.]}, {
       2.31365062607251, 1.056436173542582, Complex[
        0.48548708193424733`, 0.]}, {
       2.3311274578707315`, 1.0509695497204463`, Complex[
        0.4850304856579084, 0.]}, {
       2.346196050396188, 1.0475867265649592`, Complex[
        0.4845583961460082, 0.]}, {
       2.3590218728190586`, 1.0460973725029676`, Complex[
        0.48407259644328016`, 0.]}, {
       2.36975348894467, 1.0463271070816458`, Complex[
        0.4835748803270625, 0.]}, {
       2.3785230872910055`, 1.0481169281695062`, Complex[
        0.48306704231569964`, 0.]}, {
       2.3854473287672255`, 1.051322323411966, Complex[
        0.4825508681560491, 0.]}, {
       2.390628360857307, 1.0558122174452536`, Complex[
        0.4820281258619232, 0.]}, {
       2.39415489709708, 1.0614678566353755`, Complex[
        0.48150055736449354`, 0.]}, {
       2.396103296616417, 1.0681816973126763`, Complex[
        0.48096987082456366`, 0.]}, {
       2.396538603934913, 1.075856338290251, Complex[
        0.4804377336455702, 0.]}, {
       2.3955155268313204`, 1.0844035211107526`, Complex[
        0.47990576621520836`, 0.]}, {
       2.3930793421426553`, 1.0937432097838973`, Complex[
        0.4793755363930077, 0.]}, {
       2.3892667274479478`, 1.1038027541039843`, Complex[
        0.4788485547510866, 0.]}, {
       2.384106521978834, 1.1145161357598554`, Complex[
        0.4783262705658385, 0.]}, {
       2.3776204236620275`, 1.1258232934905101`, Complex[
        0.47781006854956204`, 0.]}, {
       2.3698236315689893`, 1.1376695218746247`, Complex[
        0.477301266303096, 0.]}, {
       2.3607254446693826`, 1.150004937534783, Complex[
        0.4768011124634417, 0.]}, {
       2.350329828961739, 1.1627840062829775`, Complex[
        0.4763107855141673, 0.]}, {
       2.338635965988355, 1.1759651248263487`, Complex[
        0.4758313932210793, 0.]}, {
       2.325638796556154, 1.1895102509514435`, Complex[
        0.47536397265129804`, 0.]}, {
       2.3113295742409394`, 1.2033845765151332`, Complex[
        0.4749094907303298, 0.]}, {
       2.2956964439566634`, 1.2175562380354101`, Complex[
        0.47446884528907596`, 0.]}, {
       2.278725061479941, 1.2319960601496824`, Complex[
        0.4740428665508569, 0.]}, {
       2.2603992702361597`, 1.2466773276747674`, Complex[
        0.4736323190073645, 0.]}, {
       2.2407018517279194`, 1.2615755824438564`, Complex[
        0.473237903632041, 0.]}, {
       2.2196153655072552`, 1.2766684415053282`, Complex[
        0.47286026037949674`, 0.]}, {
       2.197123093290925, 1.2919354336449782`, Complex[
        0.47249997092029106`, 0.]}, {
       2.1732100993648995`, 1.3073578515347883`, Complex[
        0.4721575615615668, 0.]}, {
       2.147864415446939, 1.3229186171216565`, Complex[
        0.4718335063055711, 0.]}, {
       2.121078352289829, 1.3386021581491494`, Complex[
        0.4715282300000151, 0.]}, {
       2.092849932155674, 1.3543942939582378`, Complex[
        0.4712421115363917, 0.]}, {
       2.0631844256297054`, 1.3702821289420204`, Complex[
        0.4709754870547395, 0.]}, {
       2.0320959630341457`, 1.3862539522363442`, Complex[
        0.47072865311591183`, 0.]}, {
       1.999609175244905, 1.4022991424167826`, Complex[
        0.47050186980503306`, 0.]}, {
       1.965760801773795, 1.418408076144166, Complex[
        0.47029536373258446`, 0.]}, {
       1.9306011868945498`, 1.4345720398568234`, Complex[
        0.47010933090229884`, 0.]}, {
       1.8941955693342907`, 1.4507831437514778`, Complex[
        0.46994393941781326`, 0.]}, {
       1.8566250601555183`, 1.467034237424066, Complex[
        0.469799332002777, 0.]}, {
       1.8179871997829793`, 1.4833188266609219`, Complex[
        0.469675628311813, 0.]}, {
       1.7783959914734013`, 1.4996309909776966`, Complex[
        0.469572927012385, 0.]}, {
       1.7379813269889797`, 1.5159653015988563`, Complex[
        0.4694913076202078, 0.]}, {
       1.696887751581373, 1.53231673965582, Complex[
        0.4694308320733788, 0.]}, {
       1.6552725584332517`, 1.5486806144545577`, Complex[
        0.46939154603285677`, 0.]}, {
       1.6133032539821017`, 1.5650524817252585`, Complex[
        0.46937347989932304`, 0.]}, {
       1.5711544895021468`, 1.5814280618168868`, Complex[
        0.4693766495388075, 0.]}, {
       1.5290046039727974`, 1.5978031578361191`, Complex[
        0.4694010567117681, 0.]}, {
       1.487031961463646, 1.6141735737564062`, Complex[
        0.4694466892025708, 0.]}, {
       1.445411287114077, 1.6305350325346928`, Complex[
        0.46951352064857566`, 0.]}, {
       1.4043102059289345`, 1.6468830942735126`, Complex[
        0.46960151007027323`, 0.]}, {
       1.3638861680319188`, 1.6632130744534885`, Complex[
        0.4697106011061515, 0.]}, {
       1.3242839060167149`, 1.6795199622353882`, Complex[
        0.4698407209582509, 0.]}, {
       1.2856335204913998`, 1.695798338793647, Complex[
        0.4699917790566435, 0.]}, {
       1.2480492359724067`, 1.7120422955926409`, Complex[
        0.47016366545342575`, 0.]}, {
       1.211628817926176, 1.728245352455617, Complex[
        0.47035624895918493`, 0.]}, {
       1.1764535985781406`, 1.7444003752023445`, Complex[
        0.47056937503735674`, 0.]}, {
       1.1425890275901172`, 1.7604994925467305`, Complex[
        0.4708028634743831, 0.]}, {
       1.1100856450698817`, 1.7765340118498747`, Complex[
        0.4710565058461571, 0.]}, {
       1.0789803678821759`, 1.792494333216349, Complex[
        0.471330062803846, 0.]}, {
       1.0492979837808418`, 1.8083698613028723`, Complex[
        0.47162326120487047`, 0.]}, {
       1.021052758701868, 1.824148914078554, Complex[
        0.47193579111750017`, 0.]}, {
       0.9942500777721809, 1.839818627631387, Complex[
        0.4722673027302507, 0.]}, {
       0.9688880576631834, 1.855364855960763, Complex[
        0.4726174031999791, 0.]}, {
       0.9449590848725186, 1.8707720645221428`, Complex[
        0.4729856534752201, 0.]}, {
       0.9224512500006644, 1.8860232161024248`, Complex[
        0.47337156513392037`, 0.]}, {
       0.901349661332628, 1.9010996473966213`, Complex[
        0.4737745972771745, 0.]}, {
       0.8816376317322061, 1.9159809344269318`, Complex[
        0.4741941535228861, 0.]}, {
       0.863297741042003, 1.9306447446924795`, Complex[
        0.47462957914535775`, 0.]}, {
       0.8463127820995979, 1.945066673656806, Complex[
        0.47508015840861256`, 0.]}, {
       0.8306666024810185, 1.9592200628700907`, Complex[
        0.4755451121427333, 0.]}, {
       0.8163448565567122, 1.9730757966796504`, Complex[
        0.47602359561354823`, 0.]}, {
       0.803335683762196, 1.9866020741049857`, Complex[
        0.4765146967365906, 0.]}, {
       0.7916303294761164, 1.9997641520424156`, Complex[
        0.4770174346863099, 0.]}, {
       0.7812237248333818, 2.012524055520805, Complex[
        0.47753075895092095`, 0.]}, {
       0.772115041390512, 2.0248402502620757`, Complex[
        0.4780535488820818, 0.]}, {
       0.764308235957667, 2.036667272321252, Complex[
        0.4785846137865631, 0.]}, {
       0.7578126002118926, 2.047955309113237, Complex[
        0.47912269360434423`, 0.]}, {
       0.7526433289549891, 2.058649725718378, Complex[
        0.4796664602139462, 0.]}, {
       0.7488221200702435, 2.068690530053529, Complex[
        0.4802145194013352, 0.]}, {
       0.7463778183044358, 2.078011770396248, Complex[
        0.48076541352339, 0.]}, {
       0.7453471138326143, 2.0865408589950225`, Complex[
        0.48131762489063523`, 0.]}, {
       0.745775304950886, 2.094197816295424, Complex[
        0.481869579886838, 0.]}, {
       0.7477171318831467, 2.1008944319654304`, Complex[
        0.4824196538350593, 0.]}, {
       0.7512376851373582, 2.106533341848527, Complex[
        0.4829661766110074, 0.]}, {
       0.7564133864729614, 2.1110070248360007`, Complex[
        0.4835074389950499, 0.]}, {
       0.7633330324546201, 2.114196731309761, Complex[
        0.48404169974418093`, 0.]}, {
       0.7720988785406684, 2.1159713664791973`, Complex[
        0.484567193354683, 0.]}, {
       0.7828277240231329, 2.1161863692788567`, Complex[
        0.48508213847536585`, 0.]}, {
       0.7956519327019747, 2.1146826526928404`, Complex[
        0.48558474692024545`, 0.]}, {
       0.8107202881447545, 2.1112857072157927`, Complex[
        0.48607323321856816`, 0.]}, {
       0.8281985323973522, 2.1058050189981325`, Complex[
        0.4865458246293698, 0.]}, {
       0.8482693694248833, 2.0980340216939397`, Complex[
        0.4870007715375385, 0.]}, {
       0.8711316261606215, 2.087750889344215, Complex[
        0.48743635813883696`, 0.]}, {
       0.896998153597145, 2.0747205880062696`, Complex[
        0.4878509133127498, 0.]}, {
       0.9260919215251884, 2.0586987326225987`, Complex[
        0.48824282157464205`, 0.]}, {
       0.9586396267017573, 2.0394379294148783`, Complex[
        0.4886105339926654, 0.]}, {
       0.9948620257588243, 2.016697392539444, Complex[
        0.4889525789504387, 0.]}, {
       1.0349601773725752`, 1.9902566505223995`, Complex[
        0.4892675726338263, 0.]}, {
       1.0790969232630645`, 1.959934012939638, Complex[
        0.4895542291193825, 0.]}, {
       1.12737337759267, 1.9256100278115058`, Complex[
        0.489811369943227, 0.]}, {
       1.1798010618327286`, 1.8872552926883746`, Complex[
        0.4900379330324249, 0.]}, {
       1.2362716953270925`, 1.8449606092521522`, Complex[
        0.4902329808863038, 0.]}, {
       1.2965284410848585`, 1.7989656819681625`, Complex[
        0.4903957079025625, 0.]}, {
       1.360144219210371, 1.7496807484557817`, Complex[
        0.4905254467523887, 0.]}, {
       1.42651377814729, 1.6976944514898937`, Complex[
        0.4906216737200371, 0.]}, {
       1.4948655932524129`, 1.6437618832165373`, Complex[
        0.49068401293512864`, 0.]}, {
       1.5642966601481614`, 1.5887697342414426`, Complex[
        0.49071223944022535`, 0.]}, {
       1.6338281209540888`, 1.5336806096063824`, Complex[
        0.4907062810516309, 0.]}, {
       1.7024739386769316`, 1.4794642964933635`, Complex[
        0.49066621898763474`, 0.]}, {
       1.7693108444292496`, 1.4270277591090743`, Complex[
        0.49059228725519816`, 0.]}, {
       1.8335373779259454`, 1.3771560404224024`, Complex[
        0.49048487080306613`, 0.]}, {
       1.8945132201640174`, 1.3304728719691639`, Complex[
        0.4903445024661081, 0.]}, {
       1.951775584741635, 1.2874242253827082`, Complex[
        0.49017185874200114`, 0.]}, {
       2.005034844709735, 1.2482826288642765`, Complex[
        0.4899677544569116, 0.]}, {
       2.054155061912959, 1.213166581734273, Complex[
        0.4897331363911692, 0.]}, {
       2.099126150764563, 1.1820683352071983`, Complex[
        0.48946907594895717`, 0.]}, {
       2.140033594456164, 1.1548841214643577`, Complex[
        0.48917676096738416`, 0.]}, {
       2.177029894620644, 1.131442650069611, Complex[
        0.4888574867698541, 0.]}, {
       2.2103100981281183`, 1.1115295280990503`, Complex[
        0.48851264657625215`, 0.]}, {
       2.240092272908068, 1.0949067321323094`, Complex[
        0.4881437213879897, 0.]}, {
       2.2666028384327763`, 1.0813272265029181`, Complex[
        0.48775226946942796`, 0.]}, {
       2.2900661407551204`, 1.070545337942212, Complex[
        0.4873399155485623, 0.]}, {
       2.3106974684228736`, 1.0623236903233777`, Complex[
        0.4869083398592178, 0.]}, {
       2.3286987062653175`, 1.0564375025456474`, Complex[
        0.4864592671444429, 0.]}, {
       2.3442559216312477`, 1.052676955031877, Complex[
        0.4859944557364432, 0.]}, {
       2.3575383095200895`, 1.0508481984785523`, Complex[
        0.48551568682245433`, 0.]}, {
       2.3686980543797866`, 1.0507734472068375`, Complex[
        0.48502475399858763`, 0.]}, {
       2.3778707810023145`, 1.0522904848665424`, Complex[
        0.48452345320511636`, 0.]}, {
       2.3851763597805395`, 1.0552518174936856`, Complex[
        0.4840135731271652, 0.]}, {
       2.3907199031339412`, 1.0595236374860442`, Complex[
        0.4834968861344735, 0.]}, {
       2.394592843136089, 1.0649847089759075`, Complex[
        0.4829751398231717, 0.]}, {
       2.396874018925225, 1.0715252467081817`, Complex[
        0.48245004921145146`, 0.]}, {
       2.3976307297963575`, 1.0790458334376791`, Complex[
        0.48192328962990305`, 0.]}, {
       2.396919728874967, 1.08745640213421, Complex[0.4813964903363456, 0.]},
        {2.394788145273862, 1.096675296620516, Complex[
        0.48087122887428524`, 0.]}, {
       2.391274331399473, 1.1066284159137205`, Complex[
        0.4803490261839747, 0.]}, {
       2.3864086379102867`, 1.117248442196946, Complex[
        0.4798313424654377, 0.]}, {
       2.380214122687494, 1.1284741490743408`, Complex[
        0.4793195737839352, 0.]}, {
       2.372707202735528, 1.1402497848915902`, Complex[
        0.47881504940028513`, 0.]}, {
       2.3638982596646576`, 1.1525245249624845`, Complex[
        0.4783190298011567, 0.]}, {
       2.3537922106496962`, 1.1652519862067325`, Complex[
        0.4778327053981612, 0.]}, {
       2.34238905772809, 1.1783897977468356`, Complex[
        0.47735719585907027`, 0.]}, {
       2.3296844291352534`, 1.191899221285667, Complex[
        0.47689355002996886`, 0.]}, {
       2.315670127149443, 1.2057448154852048`, Complex[
        0.4764427464034792, 0.]}, {
       2.3003346976487253`, 1.2198941390280766`, Complex[
        0.4760056940853832, 0.]}, {
       2.2836640372379735`, 1.2343174875230265`, Complex[
        0.4755832342099534, 0.]}, {
       2.265642054298082, 1.248987659887042, Complex[
        0.47517614175306205`, 0.]}, {
       2.2462514005039615`, 1.2638797502860548`, Complex[
        0.474785127691542, 0.]}, {
       2.225474289056321, 1.2789709621347334`, Complex[
        0.4744108414573549, 0.]}, {
       2.203293414812292, 1.2942404410397665`, Complex[
        0.47405387363570667`, 0.]}, {
       2.179692989366201, 1.3096691239216909`, Complex[
        0.47371475885734154`, 0.]}, {
       2.1546599005526756`, 1.3252396018664478`, Complex[
        0.47339397883676826`, 0.]}, {
       2.1281850004262237`, 1.3409359945447588`, Complex[
        0.4730919655099909, 0.]}, {
       2.1002645181411945`, 1.3567438342957499`, Complex[
        0.4728091042274794, 0.]}, {
       2.0709015840211147`, 1.3726499582046414`, Complex[
        0.4725457369604558, 0.]}, {
       2.040107838368515, 1.3886424067162, Complex[
        0.47230216548110154`, 0.]}, {
       2.0079050834240797`, 1.4047103275172268`, Complex[
        0.47207865447994235`, 0.]}, {
       1.9743269199819173`, 1.4208438835965735`, Complex[
        0.4718754345863865, 0.]}, {
       1.9394202927166522`, 1.4370341645496663`, Complex[
        0.4716927052611612, 0.]}, {
       1.903246852115431, 1.453273100340861, Complex[
        0.47153063753215835`, 0.]}, {
       1.8658840284890776`, 1.4695533768685394`, Complex[
        0.47138937654796204`, 0.]}, {
       1.827425707722172, 1.485868352799017, Complex[
        0.4712690439260431, 0.]}, {
       1.7879824021183153`, 1.5022119772441065`, Complex[
        0.47116973987528105`, 0.]}, {
       1.7476808252862344`, 1.5185787079552526`, Complex[
        0.4710915450750794, 0.]}, {
       1.7066628086593123`, 1.5349634297934522`, Complex[
        0.4710345222958765, 0.]}, {
       1.6650835382700948`, 1.5513613733101719`, Complex[
        0.47099871774834484`, 0.]}, {
       1.6231091408518976`, 1.5677680333375807`, Complex[
        0.47098416215097205`, 0.]}, {
       1.5809137030161928`, 1.5841790875391584`, Complex[
        0.470990871508091, 0.]}, {
       1.5386758593125383`, 1.600590314911593, Complex[
        0.47101884759271945`, 0.]}, {
       1.4965751270429233`, 1.6169975142565127`, Complex[
        0.47106807813086277`, 0.]}, {
       1.4547881913484295`, 1.6333964226561464`, Complex[
        0.47113853668616185`, 0.]}, {
       1.41348534919985, 1.6497826339894188`, Complex[
        0.471230182246026, 0.]}, {
       1.372827304673554, 1.6661515175151056`, Complex[
        0.4713429585126067, 0.]}, {
       1.332962472915962, 1.6824981365261604`, Complex[
        0.4714767929042451, 0.]}, {
       1.2940249019742507`, 1.6988171670444268`, Complex[
        0.4716315952752806, 0.]}, {
       1.2561328673197145`, 1.7151028164776638`, Complex[
        0.47180725636445153`, 0.]}, {
       1.219388140667645, 1.7313487421020743`, Complex[
        0.47200364598446065`, 0.]}, {
       1.183875888695153, 1.7475479691627092`, Complex[
        0.47222061096771833`, 0.]}, {
       1.149665122531722, 1.763692808302398, Complex[
        0.4724579728857413, 0.]}, {
       1.1168095971691507`, 1.7797747719363826`, Complex[
        0.4727155255622271, 0.]}, {
       1.0853490508515258`, 1.7957844890858312`, Complex[
        0.4729930324024157, 0.]}, {
       1.0553106761610216`, 1.8117116180673465`, Complex[
        0.473290223563988, 0.]}, {
       1.0267107241783369`, 1.8275447563085452`, Complex[
        0.4736067929974344, 0.]}, {
       0.9995561578257451, 1.8432713464195982`, Complex[
        0.47394239538649824`, 0.]}, {
       0.973846287609638, 1.8588775774975812`, Complex[
        0.4742966430220128, 0.]}, {
       0.9495743403329033, 1.874348280472565, Complex[
        0.4746691026450773, 0.]}, {
       0.9267289274351855, 1.889666816119763, Complex[
        0.47505929229810745`, 0.]}, {
       0.9052953935456821, 1.904814954159126, Complex[
        0.4754666782247778, 0.]}, {
       0.8852570372057051, 1.9197727416399881`, Complex[
        0.4758906718621597, 0.]}, {
       0.8665962045073661, 1.9345183585602224`, Complex[
        0.4763306269704988, 0.]}, {
       0.8492952628202021, 1.9490279583956769`, Complex[
        0.4767858369478869, 0.]}, {
       0.8333374661795164, 1.9632754909108918`, Complex[
        0.4772555323786124, 0.]}, {
       0.8187077266826529, 1.9772325042863645`, Complex[
        0.4777388788650999, 0.]}, {
       0.8053933077683791, 1.990867923226945, Complex[
        0.4782349751939996, 0.]}, {
       0.793384455881584, 2.0041477993100916`, Complex[
        0.47874285188715066`, 0.]}, {
       0.7826749870426307, 2.017035029394316, Complex[
        0.4792614701876669, 0.]}, {
       0.7732628444717095, 2.029489037441068, Complex[
        0.4797897215302947, 0.]}, {
       0.7651506428310154, 2.0414654146206597`, Complex[
        0.4803264275433669, 0.]}, {
       0.7583462139519026, 2.0529155120930804`, Complex[
        0.4808703406270457, 0.]}, {
       0.7528631681655549, 2.063785980414205, Complex[
        0.4814201451491508, 0.]}, {
       0.7487214845625239, 2.074018249167956, Complex[
        0.4819744592955517, 0.]}, {
       0.7459481426201967, 2.0835479402520054`, Complex[
        0.48253183760694973`, 0.]}, {
       0.744577806552123, 2.0923042083724863`, Complex[
        0.4830907742278317, 0.]}, {
       0.7446535722690611, 2.1002090029219413`, Complex[
        0.48364970688640474`, 0.]}, {
       0.7462277847218185, 2.1071762467977786`, Complex[
        0.4842070216165931, 0.]}, {
       0.7493629302160718, 2.113110930268741, Complex[
        0.4847610582245674, 0.]}, {
       0.7541326034676239, 2.117908122283501, Complex[
        0.4853101164929939, 0.]}, {
       0.7606225418839115, 2.1214519084513324`, Complex[
        0.48585246310629615`, 0.]}, {
       0.768931708674955, 2.123614275436966, Complex[
        0.48638633926978336`, 0.]}, {
       0.779173390362188, 2.124253977241961, Complex[
        0.4869099689847747, 0.]}, {
       0.7914762509975888, 2.1232154418549607`, Complex[
        0.48742156793088093`, 0.]}, {
       0.8059852522654862, 2.1203278096950373`, Complex[
        0.48791935289568444`, 0.]}, {
       0.8228623023559584, 2.115404241399232, Complex[
        0.4884015516813459, 0.]}, {
       0.8422864334040976, 2.108241695478206, Complex[
        0.4888664134073599, 0.]}, {
       0.8644532238931891, 2.098621459666538, Complex[
        0.4893122191190725, 0.]}, {
       0.8895730767007467, 2.086310825443696, Complex[
        0.48973729260282084`, 0.]}, {
       0.9178678373945177, 2.071066421223464, Complex[
        0.49014001130093693`, 0.]}, {
       0.9495651012520723, 2.0526398558083625`, Complex[
        0.4905188172135828, 0.]}, {
       0.9848894365781163, 2.0307864445836983`, Complex[
        0.49087222766961053`, 0.]}, {
       1.0240496953833294`, 2.0052778474239448`, Complex[
        0.49119884584563067`, 0.]}, {
       1.0672216721860412`, 1.9759193575831746`, Complex[
        0.491497370911284, 0.]}, {
       1.1145257246633824`, 1.9425722278773982`, Complex[
        0.49176660767951913`, 0.]}, {
       1.1659997223001815`, 1.9051806680515513`, Complex[
        0.492005475643534, 0.]}, {
       1.2215689438739765`, 1.8638018925425686`, Complex[
        0.4922130172869531, 0.]}, {
       1.2810162684749842`, 1.8186358740003552`, Complex[
        0.492388405560796, 0.]}, {
       1.343957890886449, 1.7700495718135227`, Complex[
        0.4925309504297268, 0.]}, {
       1.4098311633079936`, 1.718589033740747, Complex[
        0.4926401044008824, 0.]}, {
       1.4779010644291695`, 1.6649728697346677`, Complex[
        0.4927154669610609, 0.]}, {
       1.5472893963730725`, 1.610062997542046, Complex[
        0.4927567878619757, 0.]}, {
       1.6170260704001036`, 1.554813299300631, Complex[
        0.492763969208447, 0.]}, {
       1.6861159988461987`, 1.5002026717749224`, Complex[
        0.492737066320446, 0.]}, {
       1.7536104186694397`, 1.4471636449755072`, Complex[
        0.49267628735656804`, 0.]}, {
       1.8186700657928785`, 1.396519150093663, Complex[
        0.4925819917034228, 0.]}, {
       1.8806101809426123`, 1.348937456169428, Complex[
        0.49245468715227253`, 0.]}, {
       1.938922628484944, 1.3049099941015638`, Complex[
        0.4922950259006506, 0.]}, {
       1.9932761253903082`, 1.2647510709774108`, Complex[
        0.492103799432371, 0.]}, {
       2.043499676260589, 1.228614378882189, Complex[
        0.4918819323439426, 0.]}, {
       2.0895559599750455`, 1.1965195527184236`, Complex[
        0.49163047519867537`, 0.]}, {
       2.1315109632729268`, 1.1683824817906647`, Complex[
        0.4913505965014736, 0.]}, {
       2.1695045362500083`, 1.1440447002398495`, Complex[
        0.49104357389722925`, 0.]}, {
       2.2037246538710473`, 1.1232990722735714`, Complex[
        0.49071078470373264`, 0.]}, {
       2.234386568846193, 1.1059105868816301`, Complex[
        0.4903536958959971, 0.]}, {
       2.261716944062699, 1.091632173873135, Complex[
        0.489973853662772, 0.]}, {
       2.285942435352899, 1.0802160704760284`, Complex[
        0.48957287265786065`, 0.]}, {
       2.307281936351971, 1.0714215267652933`, Complex[
        0.48915242506861084`, 0.]}, {
       2.3259416626514744`, 1.0650196727392967`, Complex[
        0.4887142296218171, 0.]}, {
       2.342112335485942, 1.0607962868448382`, Complex[
        0.48826004064329004`, 0.]}, {
       2.355967854615665, 1.0585530763500632`, Complex[
        0.48779163728171826`, 0.]}, {
       2.3676649849773312`, 1.058107945093256, Complex[
        0.4873108130004215, 0.]}, {
       2.377343702172546, 1.0592946036907955`, Complex[
        0.4868193654322209, 0.]}, {
       2.385127940772452, 1.061961778454439, Complex[
        0.48631908668337726`, 0.]}, {
       2.391126566340201, 1.0659721984437769`, Complex[
        0.48581175416239103`, 0.]}, {
       2.3954344496742976`, 1.0712014826081473`, Complex[
        0.48529912199881375`, 0.]}, {
       2.3981335636964616`, 1.0775370072180253`, Complex[
        0.4847829131062191, 0.]}, {
       2.399294053230285, 1.0848768041722097`, Complex[
        0.4842648119323741, 0.]}, {
       2.398975248727229, 1.093128520217475, Complex[
        0.48374645792865195`, 0.]}, {
       2.3972266092734187`, 1.102208453161137, Complex[
        0.4832294397599887, 0.]}, {
       2.394088589855553, 1.112040671902044, Complex[
        0.4827152902663721, 0.]}, {
       2.3895934342941825`, 1.1225562211466849`, Complex[
        0.4822054821771526, 0.]}, {
       2.3837658994999966`, 1.133692407989883, Complex[
        0.48170142457038784`, 0.]}, {
       2.376623919514029, 1.1453921653965542`, Complex[
        0.48120446006120404`, 0.]}, {
       2.3681792196781464`, 1.1576034865053124`, Complex[
        0.48071586269570593`, 0.]}, {
       2.358437892610307, 1.170278923230648, Complex[
        0.48023683652042726`, 0.]}, {
       2.34740094867583, 1.183375142620811, Complex[
        0.4797685147916979, 0.]}, {
       2.3350648545072987`, 1.1968525346671073`, Complex[
        0.4793119597845285, 0.]}, {
       2.3214220739223874`, 1.2106748656455564`, Complex[
        0.4788681631568145, 0.]}, {
       2.306461626351977, 1.224808971529558, Complex[
        0.47843804682164315`, 0.]}, {
       2.290169678601244, 1.2392244864960458`, Complex[
        0.47802246427832396`, 0.]}, {
       2.272530186355144, 1.2538936020281406`, Complex[
        0.47762220235137814`, 0.]}, {
       2.253525602180077, 1.268790852576328, Complex[
        0.4772379832859842, 0.]}, {
       2.2331376666862672`, 1.2838929241703532`, Complex[
        0.47687046714834747`, 0.]}, {
       2.2113482987534185`, 1.2991784827684465`, Complex[
        0.4765202544799401, 0.]}, {
       2.1881405989784177`, 1.3146280194912339`, Complex[
        0.47618788915556826`, 0.]}, {
       2.163499977416462, 1.3302237102138326`, Complex[
        0.47587386139666554`, 0.]}, {
       2.137415411851509, 1.3459492872839816`, Complex[
        0.47557861089298503`, 0.]}, {
       2.109880835853193, 1.361789921400212, Complex[
        0.4753025299879714, 0.]}, {
       2.0808966464145726`, 1.3777321119235295`, Complex[
        0.4750459668854132, 0.]}, {
       2.0504713088347137`, 1.393763584113529, Complex[
        0.474809228837478, 0.]}, {
       2.018623021801136, 1.4098731919756982`, Complex[
        0.4745925852768873, 0.]}, {
       1.9853813888286642`, 1.426050825586324, Complex[
        0.4743962708586869, 0.]}, {
       1.9507890243670882`, 1.4422873219231445`, Complex[
        0.47422048837986663`, 0.]}, {
       1.9149030056735346`, 1.458574378378824, Complex[
        0.4740654115478399, 0.]}, {
       1.8777960672856935`, 1.4749044682692474`, Complex[
        0.47393118757159153`, 0.]}, {
       1.8395574264745862`, 1.4912707577718978`, Complex[
        0.4738179395520142, 0.]}, {
       1.8002931284252377`, 1.5076670238406322`, Complex[
        0.4737257686506725, 0.]}, {
       1.7601258117915286`, 1.5240875727439887`, Complex[
        0.4736547560188333, 0.]}, {
       1.7191938203676336`, 1.540527158962419, Complex[
        0.4736049644711866, 0.]}, {
       1.6776496248712205`, 1.5569809042583156`, Complex[
        0.4735764398911728, 0.]}, {
       1.6356575679546368`, 1.5734442167990041`, Complex[
        0.4735692123572544, 0.]}, {
       1.5933910008677883`, 1.5899127102675998`, Complex[
        0.47358329698186336`, 0.]}, {
       1.5510289350706952`, 1.6063821229399606`, Complex[
        0.4736186944570521, 0.]}, {
       1.5087523789605795`, 1.62284823673657, Complex[
        0.4736753913031787, 0.]}, {
       1.4667405616701916`, 1.6393067962768852`, Complex[
        0.47375335981918837`, 0.]}, {
       1.4251672575493906`, 1.6557534279697474`, Complex[
        0.47385255773530194`, 0.]}, {
       1.3841974145467875`, 1.6721835591670773`, Complex[
        0.47397292757113985`, 0.]}, {
       1.3439842589730384`, 1.6885923373889924`, Complex[
        0.47411439570455666`, 0.]}, {
       1.304667002952674, 1.7049745495974646`, Complex[
        0.47427687115871636`, 0.]}, {
       1.2663692262532031`, 1.721324541452092, Complex[
        0.4744602441172403, 0.]}, {
       1.2291979487018867`, 1.737636136426513, Complex[
        0.47466438417958684`, 0.]}, {
       1.1932433597706305`, 1.753902554596894, Complex[
        0.47488913837121915`, 0.]}, {
       1.1585791329419732`, 1.7701163308360341`, Complex[
        0.47513432892555363`, 0.]}, {
       1.125263226588215, 1.7862692320568996`, Complex[
        0.47539975085717906`, 0.]}, {
       1.0933390604661912`, 1.8023521730492584`, Complex[
        0.4756851693483962, 0.]}, {
       1.062836955959611, 1.8183551303409518`, Complex[
        0.4759903169737141, 0.]}, {
       1.0337757362291227`, 1.834267053392181, Complex[
        0.4763148907895898, 0.]}, {
       1.0061643964368292`, 1.8500757722956633`, Complex[
        0.47665854931933793`, 0.]}, {
       0.9800037713266303, 1.8657679010066566`, Complex[
        0.4770209094657937, 0.]}, {
       0.9552881453038292, 1.8813287349638674`, Complex[
        0.4774015433869443, 0.]}, {
       0.9320067670522056, 1.8967421417833426`, Complex[
        0.4777999753722843, 0.]}, {
       0.9101452455765263, 1.9119904435099584`, Complex[
        0.47821567876012916`, 0.]}, {
       0.8896868168469023, 1.9270542886942803`, Complex[
        0.47864807293842077`, 0.]}, {
       0.8706134798376067, 1.9419125123211984`, Complex[
        0.4790965204736782, 0.]}, {
       0.8529070078710611, 1.956541981350662, Complex[
        0.47956032441462837`, 0.]}, {
       0.836549846130191, 1.970917423334948, Complex[
        0.4800387258185813, 0.]}, {
       0.8215259093837405, 1.9850112352488554`, Complex[
        0.4805309015498319, 0.]}, {
       0.8078212957856968, 1.9987932693073691`, Complex[
        0.48103596240010094`, 0.]}, {
       0.7954249334248342, 2.012230592147051, Complex[
        0.481552951581261, 0.]}, {
       0.7843291764262268, 2.0252872133143125`, Complex[
        0.48208084364030684`, 0.]}, {
       0.7745303670927125, 2.037923778539313, Complex[
        0.48261854384550174`, 0.]}, {
       0.7660293800042642, 2.0500972227870777`, Complex[
        0.48316488809103464`, 0.]}, {
       0.7588321632972866, 2.0617603775845166`, Complex[
        0.4837186433650558, 0.]}, {
       0.7529502915949118, 2.072861526652178, Complex[
        0.484278508822757, 0.]}, {
       0.748401544276322, 2.0833439034680765`, Complex[
        0.4848431175021184, 0.]}, {
       0.7452105219285273, 2.0931451241313757`, Complex[
        0.4854110387149713, 0.]}, {
       0.743409312830058, 2.1021965488841894`, Complex[
        0.4859807811402796, 0.]}, {
       0.7430382200193895, 2.110422566057977, Complex[
        0.48655079663981393`, 0.]}, {
       0.7441465576580736, 2.1177397932766575`, Complex[
        0.48711948480890327`, 0.]}, {
       0.7467935226505643, 2.12405619283101, Complex[
        0.4876851982666199, 0.]}, {
       0.7510491433100713, 2.1292701017451523`, Complex[
        0.4882462486806932, 0.]}, {
       0.7569953005254808, 2.1332691829156656`, Complex[
        0.4888009135127711, 0.]}, {
       0.7647268073579526, 2.13592931283676, Complex[
        0.4893474434594265, 0.]}, {
       0.7743525188603905, 2.1371134352363095`, Complex[
        0.489884070553705, 0.]}, {
       0.7859964232619118, 2.136670430335551, Complex[
        0.4904090168812117, 0.]}, {
       0.7997986359995819, 2.1344340788939147`, Complex[
        0.49092050385384456`, 0.]}, {
       0.8159161762942257, 2.1302222418176715`, Complex[
        0.4914167619736148, 0.]}, {
       0.834523348413557, 2.1238364335333992`, Complex[
        0.4918960410086426, 0.]}, {
       0.8558114726998349, 2.115062044292497, Complex[
        0.4923566204936995, 0.]}, {
       0.8799876120273902, 2.103669565908779, Complex[
        0.4927968204587679, 0.]}, {
       0.9072718177360279, 2.0894172969957716`, Complex[
        0.49321501228121584`, 0.]}, {
       0.937892282083505, 2.072056140734217, Complex[
        0.49360962955062665`, 0.]}, {
       0.972077651338915, 2.0513372410972863`, Complex[
        0.4939791788301926, 0.]}, {
       1.01004566533266, 2.0270232917525064`, Complex[
        0.49432225019514364`, 0.]}, {
       1.051987316718684, 1.9989043244139189`, Complex[
        0.49463752742704853`, 0.]}, {
       1.0980459741002504`, 1.9668185325226795`, Complex[
        0.4949237977431094, 0.]}, {
       1.1482915238419535`, 1.9306780754681157`, Complex[
        0.49517996094190747`, 0.]}, {
       1.2026906819171743`, 1.8904987120433223`, Complex[
        0.49540503785141426`, 0.]}, {
       1.2610762382057774`, 1.8464305007739465`, Complex[
        0.4955981779715092, 0.]}, {
       1.3231199183371474`, 1.7987848820899281`, Complex[
        0.49575866621164305`, 0.]}, {
       1.3883152205644467`, 1.748051784930866, Complex[
        0.49588592863457176`, 0.]}, {
       1.4559770954320463`, 1.6948998901099137`, Complex[
        0.49597953712907844`, 0.]}, {
       1.5252637262651676`, 1.6401547925043227`, Complex[
        0.4960392129481238, 0.]}, {
       1.595221555169881, 1.58475391748869, Complex[
        0.49606482906363775`, 0.]}, {
       1.6648488980519596`, 1.5296828482129252`, Complex[
        0.49605641130494166`, 0.]}, {
       1.7331680585573725`, 1.4759031539359893`, Complex[
        0.49601413826423657`, 0.]}, {
       1.7992931701396047`, 1.424284490324648, Complex[
        0.4959383399693991, 0.]}, {
       1.8624823572497633`, 1.3755523808344152`, Complex[
        0.4958294953411208, 0.]}, {
       1.9221675477049542`, 1.330258347225762, Complex[
        0.4956882284679355, 0.]}, {
       1.9779612194148302`, 1.2887731061376715`, Complex[
        0.4955153037484768, 0.]}, {
       2.0296442124086562`, 1.2512987008693865`, Complex[
        0.4953116199651869, 0.]}, {
       2.077141203524042, 1.2178929710916084`, Complex[
        0.49507820336727615`, 0.]}, {
       2.12049055661418, 1.1884996477004506`, Complex[
        0.4948161998528331, 0.]}, {
       2.159813868791553, 1.1629787523535449`, Complex[
        0.4945268663503625, 0.]}, {
       2.1952886125454936`, 1.141133901894805, Complex[
        0.49421156150851003`, 0.]}, {
       2.2271255180611766`, 1.1227348733719336`, Complex[
        0.4938717358092403, 0.]}, {
       2.2555510636380696`, 1.1075350617687956`, Complex[
        0.4935089212241563, 0.]}, {
       2.2807946781422417`, 1.095284226531006, Complex[
        0.4931247205360163, 0.]}, {
       2.3030799024083493`, 1.0857372799762899`, Complex[
        0.4927207964478145, 0.]}, {
       2.322618667114489, 1.078659960076621, Complex[
        0.49229886060012695`, 0.]}, {
       2.339607903430459, 1.0738321713298014`, Complex[
        0.4918606626139591, 0.]}, {
       2.354227826399711, 1.0710496537975684`, Complex[
        0.49140797927110497`, 0.]}, {
       2.3666413696701687`, 1.0701245017635743`, Complex[
        0.4909426039373703, 0.]}, {
       2.3769943782757315`, 1.0708849254241706`, Complex[
        0.4904663363260011, 0.]}, {
       2.385416273369601, 1.073174541891077, Complex[
        0.4899809726895882, 0.]}, {
       2.3920209872317115`, 1.0768513974528011`, Complex[
        0.48948829651881587`, 0.]}, {
       2.3969080306416117`, 1.081786859389299, Complex[
        0.488990069815869, 0.]}, {
       2.4001636014139214`, 1.0878644690796737`, Complex[
        0.4884880249994122, 0.]}, {
       2.4018616762839073`, 1.094978814944255, Complex[
        0.4879838574869662, 0.]}, {
       2.4020650517232833`, 1.1030344606098688`, Complex[
        0.4874792189894503, 0.]}, {
       2.4008263153661566`, 1.1119449478854984`, Complex[
        0.486975711541858, 0.]}, {
       2.398188740629196, 1.1216318835953218`, Complex[
        0.4864748822835943, 0.]}, {
       2.394187104389706, 1.1320241124792825`, Complex[
        0.48597821899212257`, 0.]}, {
       2.3888484323917814`, 1.1430569740949645`, Complex[
        0.48548714636434115`, 0.]}, {
       2.382192680211426, 1.1546716391238006`, Complex[
        0.48500302303162435`, 0.]}, {
       2.374233359713921, 1.1668145191212727`, Complex[
        0.4845271392868317, 0.]}, {
       2.3649781223894237`, 1.179436743152937, Complex[
        0.4840607154947922, 0.]}, {
       2.3544293120367787`, 1.192493694649116, Complex[
        0.48360490115191307`, 0.]}, {
       2.342584500163976, 1.2059446020015299`, Complex[
        0.48316077455558853`, 0.]}, {
       2.329437018297378, 1.2197521767892623`, Complex[
        0.48272934304000914`, 0.]}, {
       2.314976502193315, 1.2338822939758043`, Complex[
        0.4823115437317833, 0.]}, {
       2.2991894637219357`, 1.2483037089083702`, Complex[
        0.481908244776396, 0.]}, {
       2.2820599068953187`, 1.2629878064436861`, Complex[
        0.48152024698495755`, 0.]}, {
       2.263570005033627, 1.2779083779978118`, Complex[
        0.48114828584980796`, 0.]}, {
       2.2437008562429654`, 1.2930414227631712`, Complex[
        0.48079303387733985`, 0.]}, {
       2.2224333339935898`, 1.3083649697463842`, Complex[
        0.48045510318677787`, 0.]}, {
       2.1997490483431985`, 1.3238589176547753`, Complex[
        0.4801350483245438, 0.]}, {
       2.1756314308969205`, 1.3395048899991457`, Complex[
        0.47983336924517916`, 0.]}, {
       2.1500669525255853`, 1.355286103086306, Complex[
        0.47955051441153035`, 0.]}, {
       2.123046476751577, 1.3711872448509028`, Complex[
        0.4792868839689203, 0.]}, {
       2.0945667431645045`, 1.3871943627247743`, Complex[
        0.4790428329503411, 0.]}, {
       2.064631963959022, 1.4032947589664577`, Complex[
        0.4788186744721703, 0.]}, {
       2.0332555026396775`, 1.419476892076305, Complex[
        0.47861468288255343`, 0.]}, {
       2.000461587408522, 1.435730283106897, Complex[
        0.47843109682731166`, 0.]}, {
       1.9662869935496048`, 1.4520454258455369`, Complex[
        0.4782681222010183, 0.]}, {
       1.9307826106968144`, 1.4684136999981143`, Complex[
        0.4781259349536877, 0.]}, {
       1.8940147943500232`, 1.4848272866419143`, Complex[
        0.47800468372631727`, 0.]}, {
       1.8560663891628653`, 1.5012790853419022`, Complex[
        0.4779044922912865, 0.]}, {
       1.8170373075032349`, 1.517762632438213, Complex[
        0.47782546177633595`, 0.]}, {
       1.7770445536445856`, 1.5342720201170692`, Complex[
        0.47776767265350795`, 0.]}, {
       1.736221603998161, 1.5508018159681232`, Complex[
        0.4777311864770307, 0.]}, {
       1.6947170878487128`, 1.5673469828127475`, Complex[
        0.47771604735663836`, 0.]}, {
       1.6526927597638168`, 1.5839027986574148`, Complex[
        0.47772228315528886`, 0.]}, {
       1.6103208103366566`, 1.6004647766844624`, Complex[
        0.47774990640263343`, 0.]}, {
       1.567780620006389, 1.6170285852393602`, Complex[
        0.47779891491791243`, 0.]}, {
       1.525255113694528, 1.6335899678084165`, Complex[
        0.4778692921382651, 0.]}, {
       1.4829269140765882`, 1.6501446630036432`, Complex[
        0.477961007150676, 0.]}, {
       1.4409745121575808`, 1.6666883245818236`, Complex[
        0.4780740144280107, 0.]}, {
       1.3995686720147096`, 1.6832164415232247`, Complex[
        0.47820825327182825`, 0.]}, {
       1.3588692624121064`, 1.6997242581810972`, Complex[
        0.4783636469668566, 0.]}, {
       1.3190226654264214`, 1.7162066944869754`, Complex[
        0.4785401016542638, 0.]}, {
       1.2801598579040163`, 1.7326582661581442`, Complex[
        0.47873750493312733`, 0.]}, {
       1.2423952034102193`, 1.7490730048038186`, Complex[
        0.47895572420177646`, 0.]}, {
       1.205825937854711, 1.765444377764448, Complex[
        0.4791946047530539, 0.]}, {
       1.1705322870529677`, 1.7817652074459316`, Complex[
        0.4794539676399109, 0.]}, {
       1.136578122586272, 1.798027589825921, Complex[
        0.4797336073302052, 0.]}, {
       1.104012044427561, 1.8142228117143635`, Complex[
        0.4800332891720609, 0.]}, {
       1.0728687738206388`, 1.8303412662440501`, Complex[
        0.48035274669368505`, 0.]}, {
       1.0431707453518775`, 1.846372365948936, Complex[
        0.4806916787641105, 0.]}, {
       1.0149297999279818`, 1.8623044526583141`, Complex[
        0.48104974664393846`, 0.]}, {
       0.9881488973618734, 1.8781247032925183`, Complex[
        0.48142657095772623`, 0.]}, {
       0.9628237857856967, 1.8938190304889746`, Complex[
        0.48182172862226574`, 0.]}, {
       0.9389445831317431, 1.9093719768161395`, Complex[
        0.48223474976749653`, 0.]}, {
       0.9164972421052462, 1.924766601142808, Complex[
        0.4826651146892223, 0.]}, {
       0.8954648837000366, 1.9399843555219283`, Complex[
        0.48311225087511644`, 0.]}, {
       0.875828995146493, 1.9550049507166816`, Complex[
        0.48357553014758237`, 0.]}, {
       0.8575704963303203, 1.9698062082398626`, Complex[
        0.4840542659689478, 0.]}, {
       0.8406706844929968, 1.9843638964930381`, Complex[
        0.4845477109560524, 0.]}, {
       0.8251120708205366, 1.9986515482751805`, Complex[
        0.48505505465252696`, 0.]}, {
       0.8108791247737862, 2.01264025657959, Complex[
        0.48557542160792255`, 0.]}, {
       0.797958943110324, 2.0262984452104726`, Complex[
        0.4861078698131675, 0.]}, {
       0.7863418608371646, 2.0395916103256457`, Complex[
        0.48665138954168236`, 0.]}, {
       0.7760220210990076, 2.0524820285514616`, Complex[
        0.4872049026446618, 0.]}, {
       0.7669979204606117, 2.064928426826422, Complex[
        0.487767262347584, 0.]}, {
       0.7592729453378708, 2.0768856086224923`, Complex[
        0.48833725359282704`, 0.]}, {
       0.7528559145666676, 2.0883040306910705`, Complex[
        0.4889135939702972, 0.]}, {
       0.7477616423129804, 2.0991293240188678`, Complex[
        0.48949493527421634`, 0.]}, {
       0.7440115347165669, 2.1093017523186166`, Complex[
        0.4900798657195834, 0.]}, {
       0.7416342327606884, 2.1187556012073934`, Complex[
        0.4906669128463447, 0.]}, {
       0.7406663127494247, 2.127418491382925, Complex[
        0.4912545471329942, 0.]}, {
       0.741153054251066, 2.1352106097952537`, Complex[
        0.49184118633411084`, 0.]}, {
       0.7431492831265659, 2.14204385433078, Complex[
        0.4924252005484006, 0.]}, {
       0.7467202938631543, 2.1478208903126426`, Complex[
        0.49300491801506635`, 0.]}, {
       0.7519428502393608, 2.1524341218001806`, Complex[
        0.4935786316269609, 0.]}, {
       0.7589062554636735, 2.155764588126117, Complex[
        0.4941446061390696, 0.]}, {
       0.7677134711098933, 2.157680807577268, Complex[
        0.49470108604048424`, 0.]}, {
       0.7784822467215091, 2.1580376072878242`, Complex[
        0.4952463040474544, 0.]}, {
       0.7913461966159834, 2.156675003524502, Complex[
        0.4957784901643536, 0.]}, {
       0.806455724288168, 2.1534172324903853`, Complex[
        0.4962958812487852, 0.]}, {
       0.8239786443618181, 2.1480720820795565`, Complex[
        0.49679673100674704`, 0.]}, {
       0.8441002833489569, 2.1404307435925167`, Complex[
        0.4972793203339272, 0.]}, {
       0.8670227499367767, 2.1302684928773723`, Complex[
        0.497741967910185, 0.]}, {
       0.892962951347673, 2.117346624474213, Complex[
        0.4981830409461254, 0.]}, {
       0.9221487974869605, 2.101416197126706, Complex[
        0.49860096597377807`, 0.]}, {
       0.9548128918201708, 2.082224291768708, Complex[
        0.49899423956786937`, 0.]}, {
       0.9911828872257589, 2.059523603771536, Complex[
        0.49936143888019646`, 0.]}, {
       1.0314676435131338`, 2.0330862327858106`, Complex[
        0.49970123186743803`, 0.]}, {
       1.0758384539857557`, 2.0027224028196953`, Complex[
        0.5000123870923854, 0.]}, {
       1.1244050411130408`, 1.9683044125157034`, Complex[
        0.5002937829802117, 0.]}, {
       1.1771868999353914`, 1.9297952370347617`, Complex[
        0.5005444164150807, 0.]}, {
       1.2340819850923157`, 1.887279785700769, Complex[
        0.5007634105680561, 0.]}, {
       1.294836615483231, 1.84099494144985, Complex[
        0.5009500218549842, 0.]}, {
       1.3590224125379975`, 1.7913525661732461`, Complex[
        0.5011036459325852, 0.]}, {
       1.4260272991597902`, 1.738948444967457, Complex[
        0.5012238226523275, 0.]}, {
       1.4950670316434294`, 1.6845506970752566`, Complex[
        0.5013102399045882, 0.]}, {
       1.5652206527110837`, 1.6290642654707057`, Complex[
        0.5013627362998467, 0.]}, {
       1.6354878645917188`, 1.5734734862629114`, Complex[
        0.5013813026490052, 0.]}, {
       1.7048602365147703`, 1.5187708236536361`, Complex[
        0.5013660822210482, 0.]}, {
       1.77239387561823, 1.4658841415554043`, Complex[
        0.5013173697728444, 0.]}, {
       1.8372707190407036`, 1.4156153542063903`, Complex[
        0.5012356093626006, 0.]}, {
       1.8988391797227193`, 1.3685997233590639`, Complex[
        0.501121390974993, 0.]}, {
       1.9566307901364826`, 1.325289157919328, Complex[
        0.5009754460019804, 0.]}, {
       2.0103552135220997`, 1.2859571465453814`, Complex[
        0.5007986416384101, 0.]}, {
       2.0598796475889762`, 1.2507192983243534`, Complex[
        0.5005919742654995, 0.]}, {
       2.1051997128058226`, 1.2195623994674334`, Complex[
        0.50035656190784, 0.]}, {
       2.1464080038805204`, 1.1923758074731303`, Complex[
        0.50009363586049, 0.]}, {
       2.1836646201864487`, 1.168980867038253, Complex[
        0.4998045315918233, 0.]}, {
       2.2171720511491095`, 1.149155971725763, Complex[
        0.4994906790349732, 0.]}, {
       2.2471552588203703`, 1.1326564291709205`, Complex[
        0.4991535923858248, 0.]}, {
       2.273846807448179, 1.119229280016995, Complex[
        0.49879485952858177`, 0.]}, {
       2.297476371339216, 1.1086237392734246`, Complex[
        0.49841613121093603`, 0.]}, {
       2.3182637675955053`, 1.1005981135032425`, Complex[
        0.4980191100899027, 0.]}, {
       2.3364146734367175`, 1.0949240341193731`, Complex[
        0.4976055397665072, 0.]}, {
       2.352118297186414, 1.091388737714543, Complex[
        0.49717719392293974`, 0.]}, {
       2.3655464132798136`, 1.089795983092955, Complex[
        0.496735865669573, 0.]}, {
       2.3768533097717266`, 1.0899660565874225`, Complex[
        0.49628335720175604`, 0.]}, {
       2.3861763160202694`, 1.09173519810144, Complex[
        0.495821469857542, 0.]}, {
       2.39363667389231, 1.0949546847203342`, Complex[
        0.4953519946579224, 0.]}, {
       2.399340589032242, 1.099489735638999, Complex[
        0.4948767034007945, 0.]}, {
       2.4033803528370554`, 1.1052183481836897`, Complex[
        0.4943973403691046, 0.]}, {
       2.405835464721167, 1.1120301359332565`, Complex[
        0.4939156147025779, 0.]}, {
       2.406773711681477, 1.1198252127309087`, Complex[
        0.49343319347138004`, 0.]}, {
       2.406252181129392, 1.128513147688485, Complex[
        0.49295169547913786`, 0.]}, {
       2.4043181958376194`, 1.138012003733245, Complex[
        0.4924726858122028, 0.]}, {
       2.4010101684662275`, 1.1482474640339697`, Complex[
        0.4919976711419236, 0.]}, {
       2.3963583788201097`, 1.1591520454433986`, Complex[
        0.49152809577727397`, 0.]}, {
       2.390385680713192, 1.1706643949564766`, Complex[
        0.4910653384564001, 0.]}, {
       2.3831081477606735`, 1.1827286634310843`, Complex[
        0.49061070985774746`, 0.]}, {
       2.3745356690714163`, 1.1952939499800748`, Complex[
        0.4901654508043365, 0.]}, {
       2.3646725070012824`, 1.2083138101925404`, Complex[
        0.4897307311285668, 0.]}, {
       2.353517830079831, 1.2217458214575698`, Complex[
        0.48930764915968045`, 0.]}, {
       2.341066235078489, 1.2355511989936416`, Complex[
        0.48889723179161665`, 0.]}, {
       2.327308273028805, 1.2496944566345114`, Complex[
        0.488500435085534, 0.]}, {
       2.3122309948483335`, 1.2641431069203743`, Complex[
        0.4881181453586102, 0.]}, {
       2.29581853306397, 1.2788673955535201`, Complex[
        0.48775118070891216`, 0.]}, {
       2.27805273686288, 1.2938400657738283`, Complex[
        0.4874002929250268, 0.]}, {
       2.2589138782143565`, 1.3090361486776052`, Complex[
        0.48706616972873323`, 0.]}, {
       2.238381446900149, 1.3244327759373027`, Complex[
        0.48674943729919673`, 0.]}, {
       2.21643505170043, 1.340009011775579, Complex[
        0.4864506630279346, 0.]}, {
       2.1930554433734812`, 1.3557457014063448`, Complex[
        0.4861703584549881, 0.]}, {
       2.1682256720408013`, 1.3716253334792938`, Complex[
        0.4859089823384088, 0.]}, {
       2.1419323866930617`, 1.3876319143556486`, Complex[
        0.48566694381109743`, 0.]}, {
       2.1141672773131437`, 1.4037508523046014`, Complex[
        0.48544460558129643`, 0.]}, {
       2.084928650165546, 1.4199688499457903`, Complex[
        0.4852422871354845, 0.]}, {
       2.0542231138814886`, 1.4362738034754459`, Complex[
        0.4850602679050325, 0.]}, {
       2.022067338119789, 1.452654707406103, Complex[
        0.4848987903607184, 0.]}, {
       1.988489828284736, 1.4691015637235065`, Complex[
        0.4847580630019866, 0.]}, {
       1.9535326401285895`, 1.4856052945226814`, Complex[
        0.4846382632106675, 0.]}, {
       1.9172529388664135`, 1.5021576573283986`, Complex[
        0.4845395399417028, 0.]}, {
       1.879724291249794, 1.5187511624362349`, Complex[
        0.4844620162262219, 0.]}, {
       1.8410375690643888`, 1.53537899172842, Complex[
        0.4844057914650834, 0.]}, {
       1.8013013421625157`, 1.5520349185258018`, Complex[
        0.48437094349368975`, 0.]}, {
       1.7606416515221308`, 1.56871322813303, Complex[
        0.48435753040152946`, 0.]}, {
       1.7192010799131605`, 1.585408638818665, Complex[
        0.48436559209245195`, 0.]}, {
       1.677137079600214, 1.6021162230458508`, Complex[
        0.48439515157418983`, 0.]}, {
       1.6346195706068372`, 1.6188313288320035`, Complex[
        0.48444621596804827`, 0.]}, {
       1.5918278841561908`, 1.6355495011670893`, Complex[
        0.4845187772320583, 0.]}, {
       1.5489471865005644`, 1.652266403460621, Complex[
        0.48461281259317807`, 0.]}, {
       1.5061645698824737`, 1.6689777390149836`, Complex[
        0.4847282846863984, 0.]}, {
       1.4636650318613738`, 1.6856791725396965`, Complex[
        0.48486514140083065`, 0.]}, {
       1.4216275760597314`, 1.7023662517254088`, Complex[
        0.4850233154350576, 0.]}, {
       1.3802216545411863`, 1.7190343288886645`, Complex[
        0.48520272356622224`, 0.]}, {
       1.3396041366923919`, 1.7356784826792107`, Complex[
        0.4854032656395423, 0.]}, {
       1.2999169373968584`, 1.752293439809819, Complex[
        0.485624823287137, 0.]}, {
       1.261285376501722, 1.7688734967260336`, Complex[
        0.48586725838731104`, 0.]}, {
       1.2238172806441434`, 1.7854124410779493`, Complex[
        0.4861304112777032, 0.]}, {
       1.1876027848351185`, 1.8019034727913836`, Complex[
        0.48641409873803776`, 0.]}, {
       1.1527147499405792`, 1.818339124458045, Complex[
        0.48671811176056906`, 0.]}, {
       1.119209685744673, 1.8347111806771406`, Complex[
        0.48704221312871765`, 0.]}, {
       1.0871290574873798`, 1.8510105958818344`, Complex[
        0.48738613482685045`, 0.]}, {
       1.0565008545952932`, 1.8672274100742525`, Complex[
        0.48774957530662116`, 0.]}, {
       1.0273413106370515`, 1.883350661770803, Complex[
        0.48813219663781104`, 0.]}, {
       0.9996566799066748, 1.899368297326314, Complex[
        0.48853362157408786`, 0.]}, {
       0.9734449953056513, 1.9152670756574735`, Complex[
        0.4889534305666076, 0.]}, {
       0.9486977518267149, 1.931032467224705, Complex[
        0.48939115876082234`, 0.]}, {
       0.9254014781594728, 1.946648545952964, Complex[
        0.48984629301419574`, 0.]}, {
       0.9035391746750685, 1.9620978725746723`, Complex[
        0.4903182689748159, 0.]}, {
       0.8830916088469372, 1.9773613676600248`, Complex[
        0.49080646826293384`, 0.]}, {
       0.8640384689967863, 1.9924181723572163`, Complex[
        0.4913102157993688, 0.]}, {
       0.8463593843763653, 2.007245494595437, Complex[
        0.49182877732632363`, 0.]}, {
       0.8300348244132219, 2.0218184382030313`, Complex[
        0.4923613571674392, 0.]}, {
       0.815046892917566, 2.0361098120584904`, Complex[
        0.49290709627487134`, 0.]}, {
       0.8013800346193184, 2.050089916020001, Complex[
        0.4934650706116169, 0.]}, {
       0.7890216719744217, 2.0637262999683665`, Complex[
        0.49403428991731196`, 0.]}, {
       0.7779627900807993, 2.0769834918469687`, Complex[
        0.4946136969051492, 0.]}, {
       0.7681984870384828, 2.0898226900945183`, Complex[
        0.4952021669363167, 0.]}, {
       0.7597285063653606, 2.102201415347321, Complex[
        0.4957985082165019, 0.]}, {
       0.7525577672728827, 2.1140731157535964`, Complex[
        0.4964014625563502, 0.]}, {
       0.7466969077869267, 2.1253867197166687`, Complex[
        0.49700970673437034`, 0.]}, {
       0.7421628548915916, 2.136086129410256, Complex[
        0.49762185449658525`, 0.]}, {
       0.7389794350499058, 2.146109648053351, Complex[
        0.49823645922215, 0.]}, {
       0.7371780375303427, 2.155389333798329, Complex[
        0.49885201727832706`, 0.]}, {
       0.7367983417931093, 2.163850273330622, Complex[
        0.49946697208147256`, 0.]}, {
       0.7378891185288433, 2.171409769134216, Complex[
        0.5000797188732107, 0.]}, {
       0.740509111444932, 2.1779764361878318`, Complex[
        0.5006886102127464, 0.]}, {
       0.744728003052438, 2.1834492071207374`, Complex[
        0.501291962177321, 0.]}, {
       0.7506274617935204, 2.1877162502869476`, Complex[
        0.5018880612533664, 0.]}, {
       0.7583022588426104, 2.1906538138262994`, Complex[
        0.5024751718909116, 0.]}, {
       0.7678614293958013, 2.1921250219737822`, Complex[
        0.5030515446835392, 0.]}, {
       0.7794294333028545, 2.1919786695764616`, Complex[
        0.503615425125735, 0.]}, {
       0.793147240939054, 2.190048089524804, Complex[
        0.5041650628890042, 0.]}, {
       0.809173229008525, 2.186150208844805, Complex[
        0.5046987215479245, 0.]}, {
       0.827683713618459, 2.180084966421481, Complex[
        0.5052146886774477, 0.]}, {
       0.848872870273077, 2.17163534291635, Complex[
        0.5057112862335689, 0.]}, {
       0.8729516888420763, 2.160568354963044, Complex[
        0.5061868811211344, 0.]}, {
       0.9001454850861292, 2.1466374921442433`, Complex[
        0.5066398958452415, 0.]}, {
       0.9306893442495636, 2.129587221290292, Complex[
        0.5070688191366779, 0.]}, {
       0.9648207241553923, 2.1091603306911813`, Complex[
        0.5074722164372804, 0.]}, {
       1.0027683340036682`, 2.0851089980358375`, Complex[
        0.5078487401281564, 0.]}, {
       1.0447364015225842`, 2.057210469439459, Complex[
        0.5081971393825871, 0.]}, {
       1.0908836563761088`, 2.025288021667234, Complex[
        0.5085162695261548, 0.]}, {
       1.1412969385821217`, 1.989237298818042, Complex[
        0.5088051007893735, 0.]}, {
       1.1959604339062644`, 1.9490570215301914`, Complex[
        0.5090627263427827, 0.]}, {
       1.2547232027693638`, 1.9048814022084388`, Complex[
        0.509288369511164, 0.]}, {
       1.3172697318923894`, 1.8570095370974091`, Complex[
        0.5094813900721326, 0.]}, {
       1.3831001412473525`, 1.8059251426933218`, Complex[
        0.509641289554742, 0.]}, {
       1.45152745751601, 1.7522992253626408`, Complex[
        0.5097677154657901, 0.]}, {
       1.5216979353880136`, 1.6969697029159942`, Complex[
        0.5098604643849695, 0.]}, {
       1.5926362303885895`, 1.6408961745341395`, Complex[
        0.5099194838846767, 0.]}, {
       1.663311039861813, 1.5850942225118707`, Complex[
        0.5099448732458787, 0.]}, {
       1.7327107941133135`, 1.5305596639105585`, Complex[
        0.5099368829576081, 0.]}, {
       1.799915760693102, 1.4781963892329621`, Complex[
        0.5098959130041628, 0.]}, {
       1.8641540915291976`, 1.4287602585009955`, Complex[
        0.5098225099605054, 0.]}, {
       1.9248343157234142`, 1.3828265520110932`, Complex[
        0.5097173629324485, 0.]}, {
       1.9815532290267757`, 1.3407820248273512`, Complex[
        0.5095812983935734, 0.]}, {
       2.034083470745484, 1.302837274328961, Complex[
        0.5094152739852352, 0.]}, {
       2.082347837832103, 1.2690523711117843`, Complex[
        0.509220371359112, 0.]}, {
       2.1263875568158617`, 1.239368532630869, Complex[
        0.5089977881533623, 0.]}, {
       2.166330236518233, 1.2136401166627164`, Complex[
        0.508748829203372, 0.]}, {
       2.202361141976107, 1.1916632941744323`, Complex[
        0.5084748970960642, 0.]}, {
       2.2346995300774615`, 1.173199661088384, Complex[
        0.5081774821828393, 0.]}, {
       2.2635804142545757`, 1.1579944215764584`, Complex[
        0.5078581521701981, 0.]}, {
       2.289241312130272, 1.1457895889553857`, Complex[
        0.5075185414090959, 0.]}, {
       2.3119131572764404`, 1.1363330229817659`, Complex[
        0.5071603400040355, 0.]}, {
       2.331814470209135, 1.1293842083764922`, Complex[
        0.5067852828609467, 0.]}, {
       2.349147954016395, 1.1247176091394318`, Complex[
        0.5063951387891458, 0.]}, {
       2.364098816805295, 1.1221242964358429`, Complex[
        0.5059916997672574, 0.]}, {
       2.3768342734599295`, 1.1214123975543213`, Complex[
        0.505576770476099, 0.]}, {
       2.3875038164100384`, 1.1224067762642143`, Complex[
        0.5051521581934151, 0.]}, {
       2.3962399589044914`, 1.1249482411610212`, Complex[
        0.504719663136156, 0.]}, {
       2.4031592431997555`, 1.1288924897489232`, Complex[
        0.5042810693260436, 0.]}, {
       2.4083633727542106`, 1.1341089294316546`, Complex[
        0.503838136043573, 0.]}, {
       2.4119403760175957`, 1.140479468220987, Complex[
        0.5033925899247286, 0.]}, {
       2.4139657438337307`, 1.1478973337182217`, Complex[
        0.5029461177436154, 0.]}, {
       2.4145035064175264`, 1.1562659552045824`, Complex[
        0.5025003599132313, 0.]}, {
       2.413607232213656, 1.165497927609382, Complex[0.5020569047258966, 0.]},
        {2.4113209419145494`, 1.1755140655023237`, Complex[
        0.5016172833445056, 0.]}, {
       2.4076799381608796`, 1.1862425484363905`, Complex[
        0.5011829655460388, 0.]}, {
       2.4027115561710075`, 1.1976181547631901`, Complex[
        0.5007553562096824, 0.]}, {
       2.396435843606784, 1.20958157860474, Complex[
        0.5003357925335551, 0.]}, {
       2.3888661799898934`, 1.222078823402, Complex[
        0.49992554195660993`, 0.]}, {
       2.3800098473586453`, 1.2350606649571791`, Complex[
        0.49952580075562836`, 0.]}, {
       2.369868564891674, 1.248482176865186, Complex[
        0.49913769328156193`, 0.]}, {
       2.358439001115752, 1.2623023114952414`, Complex[
        0.49876227179468247`, 0.]}, {
       2.3457132781811616`, 1.2764835301147908`, Complex[
        0.49840051685410663`, 0.]}, {
       2.3316794835941663`, 1.2909914762564458`, Complex[
        0.4980533382142675, 0.]}, {
       2.316322205752851, 1.3057946869657757`, Complex[
        0.4977215761786876, 0.]}, {
       2.299623110605735, 1.3208643370986706`, Complex[
        0.4974060033600206, 0.]}, {
       2.2815615776513964`, 1.3361740123428054`, Complex[
        0.4971073267946256, 0.]}, {
       2.262115414173778, 1.3516995071088136`, Complex[
        0.4968261903598776, 0.]}, {
       2.241261666847218, 1.3674186438683822`, Complex[
        0.49656317744298933`, 0.]}, {
       2.2189775493516044`, 1.383311110907797, Complex[
        0.4963188138111261, 0.]}, {
       2.195241503041612, 1.399358315817919, Complex[
        0.4960935706341216, 0.]}, {
       2.170034404561277, 1.4155432523582445`, Complex[
        0.4958878676129404, 0.]}, {
       2.1433409290786956`, 1.4318503786161307`, Complex[
        0.49570207616920525`, 0.]}, {
       2.115151070014388, 1.4482655046366997`, Complex[
        0.49553652265352066`, 0.]}, {
       2.085461805281901, 1.464775687926771, Complex[
        0.49539149153291673`, 0.]}, {
       2.054278885863636, 1.481369135441705, Complex[
        0.4952672285204594, 0.]}, {
       2.021618705036454, 1.4980351108486452`, Complex[
        0.4951639436129102, 0.]}, {
       1.9875101862804256`, 1.5147638460272705`, Complex[
        0.4950818140051576, 0.]}, {
       1.9519966060859333`, 1.5315464559201795`, Complex[
        0.4950209868530374, 0.]}, {
       1.9151372465822396`, 1.5483748559825257`, Complex[
        0.49498158185901586`, 0.]}, {
       1.8770087550865437`, 1.5652416816048818`, Complex[
        0.49496369365802567`, 0.]}, {
       1.8377060769477371`, 1.5821402089954795`, Complex[
        0.4949673939835282, 0.]}, {
       1.7973428283488253`, 1.5990642771091037`, Complex[
        0.494992733596555, 0.]}, {
       1.7560509905244772`, 1.6160082103000524`, Complex[
        0.49503974396313216`, 0.]}, {
       1.7139798382752571`, 1.6329667414555198`, Complex[
        0.49510843866801174`, 0.]}, {
       1.6712940635657632`, 1.6499349354348953`, Complex[
        0.49519881455513626`, 0.]}, {
       1.62817111621563, 1.6669081126974115`, Complex[
        0.49531085258762664`, 0.]}, {
       1.5847978519413053`, 1.6838817730479447`, Complex[
        0.4954445184224518, 0.]}, {
       1.5413666445179692`, 1.700851519466165, Complex[
        0.4955997626971775, 0.]}, {
       1.498071173810726, 1.7178129820084087`, Complex[
        0.49577652102844527`, 0.]}, {
       1.4551021360684873`, 1.7347617417848145`, Complex[
        0.4959747137240126, 0.]}, {
       1.4126431313356962`, 1.7516932550153752`, Complex[
        0.496194245212343, 0.]}, {
       1.3708669636613136`, 1.7686027771585593`, Complex[
        0.4964350031959188, 0.]}, {
       1.3299325462600133`, 1.7854852870845355`, Complex[
        0.4966968575365682, 0.]}, {
       1.2899825431195584`, 1.8023354112321648`, Complex[
        0.4969796588832977, 0.]}, {
       1.251141810207113, 1.8191473476445876`, Complex[
        0.4972832370552901, 0.]}, {
       1.2135166330024105`, 1.8359147897233283`, Complex[
        0.4976073991949355, 0.]}, {
       1.1771947005084462`, 1.852630849474647, Complex[
        0.4979519277080368, 0.]}, {
       1.1422457142562104`, 1.8692879799453197`, Complex[
        0.4983165780105707, 0.]}, {
       1.1087225060492376`, 1.8858778964571676`, Complex[
        0.4987010761037256, 0.]}, {
       1.0766625294494994`, 1.9023914961520134`, Complex[
        0.49910511600127266`, 0.]}, {
       1.046089594498738, 1.918818775248022, Complex[
        0.499528357035662, 0.]}, {
       1.017015729147677, 1.935148743288498, Complex[
        0.4999704210716264, 0.]}, {
       0.9894430704579683, 1.9513693335291276`, Complex[
        0.5004308896583973, 0.]}, {
       0.9633657104460944, 1.9674673084626295`, Complex[
        0.5009093011539677, 0.]}, {
       0.9387714428597841, 1.983428159316751, Complex[
        0.5014051478570611, 0.]}, {
       0.9156433764810402, 1.9992359981811745`, Complex[
        0.5019178731846391, 0.]}, {
       0.8939613967981815, 2.0148734412192044`, Complex[
        0.5024468689347699, 0.]}, {
       0.8737034707670347, 2.0303214811979275`, Complex[
        0.5029914726765184, 0.]}, {
       0.8548467990001978, 2.045559347322736, Complex[
        0.5035509653101425, 0.]}, {
       0.8373688264647055, 2.0605643500850164`, Complex[
        0.5041245688421806, 0.]}, {
       0.821248127127184, 2.0753117085221104`, Complex[
        0.5047114444210324, 0.]}, {
       0.8064651804881771, 2.089774356941703, Complex[
        0.5053106906792517, 0.]}, {
       0.7930030590844285, 2.1039227277759687`, Complex[
        0.5059213424288884, 0.]}, {
       0.7808480462286032, 2.1177245068000152`, Complex[
        0.5065423697559392, 0.]}, {
       0.7699902028462866, 2.131144356474624, Complex[
        0.5071726775589763, 0.]}, {
       0.7604239015196976, 2.1441436026546112`, Complex[
        0.5078111055755594, 0.]}, {
       0.7521483449467612, 2.156679879348772, Complex[
        0.5084564289377971, 0.]}, {
       0.7451680850981593, 2.16870672563668, Complex[
        0.5091073592955084, 0.]}, {
       0.7394935584696273, 2.1801731282662624`, Complex[
        0.5097625465417865, 0.]}, {
       0.735141652000865, 2.1910230029140294`, Complex[
        0.5104205811712951, 0.]}, {
       0.7321363134303701, 2.20119460665168, Complex[
        0.5110799972963973, 0.]}, {
       0.7305092189897728, 2.2106198739307215`, Complex[
        0.5117392763402001, 0.]}, {
       0.7303005102576896, 2.2192236685266113`, Complex[
        0.5123968514187718, 0.]}, {
       0.7315596104508868, 2.226922944608049, Complex[
        0.5130511124172664, 0.]}, {
       0.7343461280732944, 2.2336258117645498`, Complex[
        0.5137004117564615, 0.]}, {
       0.7387308521506, 2.239230501940035, Complex[0.5143430708373758, 0.]}, {
       0.7447968375044036, 2.2436242415170287`, Complex[
        0.5149773871423196, 0.]}, {
       0.7526405696075527, 2.2466820403177756`, Complex[
        0.5156016419609515, 0.]}, {
       0.762373185035181, 2.248265422498484, Complex[
        0.5162141086999922, 0.]}, {
       0.7741217033581305, 2.2482211442274482`, Complex[
        0.5168130617251112, 0.]}, {
       0.7880301968101964, 2.2463799723514497`, Complex[
        0.5173967856735258, 0.]}, {
       0.8042607817109383, 2.2425556404472546`, Complex[
        0.5179635851661507, 0.]}, {
       0.8229942561979932, 2.2365441579620486`, Complex[
        0.5185117948388291, 0.]}, {
       0.8444301276413302, 2.2281237292366836`, Complex[
        0.5190397896036597, 0.]}, {
       0.8687856659804419, 2.2170556462701705`, Complex[
        0.5195459950437126, 0.]}, {
       0.8962934844597702, 2.2030866538024165`, Complex[
        0.5200288978378695, 0.]}, {
       0.9271969915112862, 2.1859534429867895`, Complex[
        0.5204870561072187, 0.]}, {
       0.9617428944222689, 2.1653900930162906`, Complex[
        0.5209191095706123, 0.]}, {
       1.000169807218391, 2.141139408265117, Complex[
        0.5213237893948298, 0.]}, {
       1.0426919970549822`, 2.112969116643583, Complex[
        0.5216999276243339, 0.]}, {
       1.08947751546981, 2.0806936828062073`, Complex[
        0.5220464660770584, 0.]}, {
       1.1406205647377834`, 2.0442018859744966`, Complex[
        0.5223624645960079, 0.]}, {
       1.196109111062042, 2.0034891506506916`, Complex[
        0.522647108551715, 0.]}, {
       1.2557905494564332`, 1.9586918253899763`, Complex[
        0.5228997154978029, 0.]}, {
       1.3193404703250426`, 1.9101183596596063`, Complex[
        0.523119740890866, 0.]}, {
       1.386241667292521, 1.858270239276357, Complex[
        0.5233067827966318, 0.]}, {
       1.4557813908353645`, 1.8038446759274542`, Complex[
        0.52346058551657, 0.]}, {
       1.527073284773385, 1.7477126137796364`, Complex[
        0.5235810420827035, 0.]}, {
       1.5991058467305836`, 1.690870212137374, Complex[
        0.5236681955830257, 0.]}, {
       1.670812475455917, 1.634368741333865, Complex[
        0.5237222392953761, 0.]}, {
       1.7411516444477324`, 1.5792343524866932`, Complex[
        0.5237435156235891, 0.]}, {
       1.8091824240256678`, 1.526392499048348, Complex[
        0.5237325138458954, 0.]}, {
       1.8741221167201134`, 1.4766102453514607`, Complex[
        0.5236898667015426, 0.]}, {
       1.9353783933944595`, 1.4304640747960053`, Complex[
        0.5236163458572018, 0.]}, {
       1.9925553502725741`, 1.3883337775590296`, Complex[
        0.5235128563095002, 0.]}, {
       2.045438526741526, 1.3504173779971549`, Complex[
        0.5233804297937881, 0.]}, {
       2.093966634882254, 1.3167593508151854`, Complex[
        0.5232202172816723, 0.]}, {
       2.1381976816946535`, 1.2872844450436376`, Complex[
        0.5230334806607662, 0.]}, {
       2.1782753953686442`, 1.2618312044652407`, Complex[
        0.5228215836992574, 0.]}, {
       2.2143995823162026`, 1.2401815577485673`, Complex[
        0.5225859824052173, 0.]}, {
       2.2468020357522533`, 1.2220848574551724`, Complex[
        0.5223282148959096, 0.]}, {
       2.2757282142242925`, 1.2072761494567887`, Complex[
        0.5220498908956964, 0.]}, {
       2.301424110127271, 1.195489252646551, Complex[
        0.5217526809824701, 0.]}, {
       2.3241273878883426`, 1.1864655691664547`, Complex[
        0.521438305701901, 0.]}, {
       2.344061818884295, 1.1799595979868451`, Complex[
        0.5211085246663005, 0.]}, {
       2.3614341376728696`, 1.1757420271516934`, Complex[
        0.5207651257506566, 0.]}, {
       2.3764326003167655`, 1.1736011238113857`, Complex[
        0.52040991449257, 0.]}, {
       2.3892266883905147`, 1.1733429783687803`, Complex[
        0.5200447037956081, 0.]}, {
       2.399967546811444, 1.1747910145414928`, Complex[
        0.5196713040271926, 0.]}, {
       2.408788861287817, 1.1777850595371766`, Complex[
        0.5192915135927515, 0.]}, {
       2.4158079717838, 1.1821801779976515`, Complex[
        0.518907110057779, 0.]}, {
       2.421127085520386, 1.18784540633986, Complex[
        0.5185198418787886, 0.]}, {
       2.424834501312041, 1.1946624759644366`, Complex[
        0.5181314207932675, 0.]}, {
       2.4270057909515335`, 1.202524580051501, Complex[
        0.5177435149077102, 0.]}, {
       2.427704906686605, 1.2113352155409438`, Complex[
        0.5173577425119639, 0.]}, {
       2.42698519957958, 1.2210071164126683`, Complex[
        0.5169756666375271, 0.]}, {
       2.4248903439738183`, 1.231461284282761, Complex[
        0.5165987903673108, 0.]}, {
       2.4214551700795495`, 1.2426261159583172`, Complex[
        0.5162285528948726, 0.]}, {
       2.416706411040303, 1.2544366237547302`, Complex[
        0.5158663263222618, 0.]}, {
       2.4106633736052094`, 1.266833742238653, Complex[
        0.51551341317761, 0.]}, {
       2.4033385433127896`, 1.279763714029291, Complex[
        0.515171044626389, 0.]}, {
       2.3947381363060574`, 1.293177546974209, Complex[
        0.5148403793439691, 0.]}, {
       2.3848626108349826`, 1.3070305351364175`, Complex[
        0.5145225030117319, 0.]}, {
       2.373707152352874, 1.3212818364088252`, Complex[
        0.5142184283945092, 0.]}, {
       2.3612621470037025`, 1.3358941000886595`, Complex[
        0.5139290959535423, 0.]}, {
       2.347513659296265, 1.3508331383207377`, Complex[
        0.5136553749464574, 0.]}, {
       2.3324439308905847`, 1.366067635906646, Complex[
        0.5133980649638222, 0.]}, {
       2.316031918658672, 1.3815688935473858`, Complex[
        0.5131578978507586, 0.]}, {
       2.2982538914471684`, 1.3973106001232363`, Complex[
        0.5129355399616152, 0.]}, {
       2.2790841061299827`, 1.413268630108492, Complex[
        0.512731594695934, 0.]}, {
       2.2584955843836427`, 1.4294208626678342`, Complex[
        0.5125466052647042, 0.]}, {
       2.2364610118523864`, 1.4457470193852004`, Complex[
        0.5123810576371505, 0.]}}, CompressedData["
1:eJwU2nk0VP8bB/CZkWRJIslSIpSIssvy3CyFUKEkS1EoqZAoiqgQpUUqEVKR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      "]]]}, 
   {RGBColor[1, 0, 0], Thickness[Large], 
    Point3DBox[
     NCache[{{1.5300435273836268`, 1.6099837171224585`, Complex[
        0.485582981558784, 0.]}, {
       1.5993150295929237`, 1.5550471529731529`, Complex[
        0.4855902999741763, 0.]}, {
       1.6681860395033272`, 1.5005053599887637`, Complex[
        0.48556334603142015`, 0.]}, {
       1.7357036548034295`, 1.44729483606996, Complex[
        0.4855022698761393, 0.]}, {
       1.8010081887751264`, 1.396258780272339, Complex[
        0.4854073741201608, 0.]}, {
       1.8633822422678947`, 1.3480979629923904`, Complex[
        0.4852791114177687, 0.]}, {
       1.9222781608470103`, 1.3033432112982657`, Complex[
        0.48511808084490615`, 0.]}, {
       1.97732350617365, 1.2623498804670268`, Complex[
        0.48492502313027763`, 0.]}, {
       2.028308649662387, 1.2253102037940908`, Complex[
        0.48470081480240373`, 0.]}, {
       2.0751628127801047`, 1.1922771964125287`, Complex[
        0.48444646133052116`, 0.]}, {
       2.1179249113894936`, 1.1631937558098562`, Complex[
        0.48416308934951763`, 0.]}, {
       2.1567142148696097`, 1.1379219483887182`, Complex[
        0.48385193806968524`, 0.]}, {
       2.1917040132874503`, 1.1162692888652106`, Complex[
        0.4835143499807145, 0.]}, {
       2.2230998344219013`, 1.0980104707603449`, Complex[
        0.4831517609660148, 0.]}, {
       2.2511225528309966`, 1.082904205841874, Complex[
        0.48276568994799934`, 0.]}, {
       2.2759960138521866`, 1.0707055496695639`, Complex[
        0.48235772818741357`, 0.]}, {
       2.2979384575896464`, 1.0611744282314253`, Complex[
        0.48192952836017927`, 0.]}, {
       2.317156941755412, 1.0540811668511825`, Complex[
        0.48148279353361784`, 0.]}, {
       2.333844016171157, 1.0492097686201332`, Complex[
        0.48101926616043367`, 0.]}, {
       2.348176017711007, 1.0463595736571127`, Complex[
        0.48054071720366226`, 0.]}, {
       2.3603124854126203`, 1.0453457995900228`, Complex[
        0.48004893549907274`, 0.]}, {
       2.3703963170566076`, 1.0459993421327018`, Complex[
        0.4795457174534878, 0.]}, {
       2.378554390713779, 1.048166112504333, Complex[
        0.4790328571683752, 0.]}, {
       2.384898455582058, 1.051706107713396, Complex[
        0.4785121370680842, 0.]}, {
       2.389526157735992, 1.0564923485533233`, Complex[
        0.47798531910150815`, 0.]}, {
       2.3925221114978488`, 1.062409775232314, Complex[
        0.47745413657497077`, 0.]}, {
       2.393958959509584, 1.0693541583919148`, Complex[
        0.47692028666297076`, 0.]}, {
       2.3938983873670128`, 1.0772310607391342`, Complex[
        0.4763854236323085, 0.]}, {
       2.392392074436272, 1.0859548690667806`, Complex[
        0.4758511528042207, 0.]}, {
       2.3894825732066436`, 1.0954479060783968`, Complex[
        0.47531902526865183`, 0.]}, {
       2.385204116747915, 1.105639624671332, Complex[
        0.47479053335483823`, 0.]}, {
       2.3795833586407102`, 1.1164658830675802`, Complex[
        0.47426710685307416`, 0.]}, {
       2.37264005293275, 1.1278682966287636`, Complex[
        0.4737501099740048, 0.]}, {
       2.36438768380946, 1.1397936607879253`, Complex[
        0.4732408390240534, 0.]}, {
       2.354834056149338, 1.1521934388865795`, Complex[
        0.4727405207687869, 0.]}, {
       2.3439818592320596`, 1.1650233085482413`, Complex[
        0.4722503114500598, 0.]}, {
       2.3318292167555645`, 1.1782427603654277`, Complex[
        0.4717712964177871, 0.]}, {
       2.3183702370991397`, 1.1918147430005968`, Complex[
        0.4713044903330491, 0.]}, {
       2.303595578485338, 1.2057053492191316`, Complex[
        0.47085083789599574`, 0.]}, {
       2.287493044334335, 1.219883537831884, Complex[
        0.47041121504959826`, 0.]}, {
       2.2700482246083924`, 1.2343208869902866`, Complex[
        0.46998643060865675`, 0.]}, {
       2.251245199198628, 1.2489913747291757`, Complex[
        0.46957722826256065`, 0.]}, {
       2.231067319242019, 1.263871183078902, Complex[
        0.46918428890004954`, 0.]}, {
       2.2094980814467045`, 1.2789385224636969`, Complex[
        0.4688082332045465, 0.]}, {
       2.186522108763973, 1.294173473465441, Complex[
        0.4684496244695006, 0.]}, {
       2.1621262477399292`, 1.309557843361574, Complex[
        0.4681089715844804, 0.]}, {
       2.136300788242626, 1.3250750351440512`, Complex[
        0.46778673214443117`, 0.]}, {
       2.1090408046269, 1.3407099269966802`, Complex[
        0.46748331563653667`, 0.]}, {
       2.080347608466369, 1.3564487604521123`, Complex[
        0.46719908666135007`, 0.]}, {
       2.0502302915899944`, 1.3722790356713328`, Complex[
        0.4669343681473364, 0.]}, {
       2.0187073243979397`, 1.3881894124896352`, Complex[
        0.46668944452054334`, 0.]}, {
       1.9858081587623158`, 1.4041696160557848`, Complex[
        0.4664645647938216, 0.]}, {
       1.9515747681995237`, 1.4202103460585613`, Complex[
        0.4662599455427618, 0.]}, {
       1.9160630419715334`, 1.4363031886870652`, Complex[
        0.46607577373828857`, 0.]}, {
       1.8793439364617976`, 1.4524405306109855`, Complex[
        0.4659122094086176, 0.]}, {
       1.8415042791720602`, 1.4686154743939661`, Complex[
        0.46576938810602647`, 0.]}, {
       1.802647120773232, 1.484821754868813, Complex[
        0.46564742315658314`, 0.]}, {
       1.762891541295162, 1.5010536561077044`, Complex[
        0.46554640767361705`, 0.]}, {
       1.7223718393354945`, 1.517305928713069, Complex[
        0.4654664163182904, 0.]}, {
       1.6812360681514829`, 1.5335737072368234`, Complex[
        0.4654075067931503, 0.]}, {
       1.6396439276917054`, 1.5498524276054937`, Complex[
        0.46536972105697455`, 0.]}, {
       1.5977640728846456`, 1.5661377444870803`, Complex[
        0.4653530862516244, 0.]}, {
       1.5557709498665397`, 1.5824254485815543`, Complex[
        0.46535761533395525`, 0.]}, {
       1.5138413164041522`, 1.5987113838505933`, Complex[
        0.4653833074081299, 0.]}, {
       1.4721506339840065`, 1.6149913647231102`, Complex[
        0.46543014775593977`, 0.]}, {
       1.4308695320287121`, 1.6312610933214517`, Complex[
        0.4654981075650132, 0.]}, {
       1.3901605373802204`, 1.6475160767480557`, Complex[
        0.4655871433570131, 0.]}, {
       1.350175235736875, 1.663751544455173, Complex[
        0.4656971961201995, 0.]}, {
       1.3110519903166995`, 1.6799623656895804`, Complex[
        0.4658281901530212, 0.]}, {
       1.272914292863209, 1.6961429669615327`, Complex[
        0.4659800316277084, 0.]}, {
       1.2358697701546102`, 1.7122872494322379`, Complex[
        0.4661526068852143, 0.]}, {
       1.2000098217595037`, 1.728388506046854, Complex[
        0.466345780475275, 0.]}, {
       1.1654098266173087`, 1.7444393381618408`, Complex[
        0.46655939295783716`, 0.]}, {
       1.1321298297048161`, 1.7604315713251393`, Complex[
        0.46679325848465003`, 0.]}, {
       1.1002156060712234`, 1.7763561697667887`, Complex[
        0.46704716218242903`, 0.]}, {
       1.0696999966752523`, 1.79220314904478, Complex[
        0.4673208573616547, 0.]}, {
       1.0406044164506372`, 1.8079614861669837`, Complex[
        0.4676140625777877, 0.]}, {
       1.0129404471143373`, 1.823619026374037, Complex[
        0.4679264585744057, 0.]}, {
       0.986711442732703, 1.8391623856186388`, Complex[
        0.46825768514053207`, 0.]}, {
       0.9619140926957884, 1.8545768476140443`, Complex[
        0.4686073379171402, 0.]}, {
       0.9385399028089535, 1.8698462541456846`, Complex[
        0.46897496519050225`, 0.]}, {
       0.9165765695792066, 1.8849528871438799`, Complex[
        0.4693600647126337, 0.]}, {
       0.896009234859171, 1.8998773407997902`, Complex[
        0.4697620805915504, 0.]}, {
       0.8768216176323094, 1.914598381768814, Complex[
        0.4701804002963074, 0.]}, {
       0.8589970269808681, 1.9290927952426673`, Complex[
        0.4706143518238344, 0.]}, {
       0.8425192654445868, 1.94333521438078, Complex[
        0.4710632010762995, 0.]}, {
       0.8273734354078506, 1.9572979302701405`, Complex[
        0.47152614949910127`, 0.]}, {
       0.8135466632155066, 1.9709506792295262`, Complex[
        0.47200233203051967`, 0.]}, {
       0.8010287567600229, 1.9842604038866913`, Complex[
        0.47249081541447857`, 0.]}, {
       0.7898128126052039, 1.9971909840380695`, Complex[
        0.4729905969277407, 0.]}, {
       0.7798957885573163, 2.0097029328536693`, Complex[
        0.4735006035720613, 0.]}, {
       0.7712790571488003, 2.0217530535245625`, Complex[
        0.47401969178034264`, 0.]}, {
       0.7639689548910014, 2.033294050985474, Complex[
        0.47454664768358096`, 0.]}, {
       0.7579773414564812, 2.044274092908677, Complex[
        0.4750801879823258, 0.]}, {
       0.7533221821931069, 2.054636313806827, Complex[
        0.4756189614624414, 0.]}, {
       0.7500281665238675, 2.064318255873791, Complex[
        0.47616155119014425`, 0.]}, {
       0.7481273737640596, 2.073251240246649, Complex[
        0.4767064774155775, 0.]}, {
       0.7476599965380037, 2.0813596628548297`, Complex[
        0.4772522012075461, 0.]}, {
       0.7486751300605254, 2.0885602101772958`, Complex[
        0.47779712883455866`, 0.]}, {
       0.7512316327071467, 2.0947609924117705`, Complex[
        0.4783396168989645, 0.]}, {
       0.7553990590168139, 2.0998605952775504`, Complex[
        0.47887797822189265`, 0.]}, {
       0.7612586598241213, 2.1037470576462605`, Complex[
        0.4794104884668995, 0.]}, {
       0.7689044345905092, 2.106296791426546, Complex[
        0.4799353934798908, 0.]}, {
       0.7784442068085008, 2.1073734739973786`, Complex[
        0.4804509173121146, 0.]}, {
       0.7900006727324813, 2.10682696383829, Complex[
        0.48095527088197887`, 0.]}, {
       0.8037123442336489, 2.104492319245073, Complex[
        0.48144666122033974`, 0.]}, {
       0.8197342652957404, 2.1001890411280972`, Complex[
        0.48192330123290233`, 0.]}, {
       0.8382383251159549, 2.0937207173074563`, Complex[
        0.4823834199027349, 0.]}, {
       0.8594129154853151, 2.084875320904263, Complex[
        0.4828252728458077, 0.]}, {
       0.8834615836327266, 2.073426511838268, Complex[
        0.48324715312317784`, 0.]}, {
       0.9106002146105813, 2.0591364074902003`, Complex[
        0.48364740220521135`, 0.]}, {
       0.941052146813135, 2.041760419032443, Complex[
        0.4840244209762317, 0.]}, {
       0.9750404999747743, 2.0210548741489753`, Complex[
        0.4843766806624763, 0.]}, {
       1.0127769169424092`, 1.9967882249018591`, Complex[
        0.4847027335624043, 0.]}, {
       1.0544459576966232`, 1.968756602314149, Complex[
        0.4850012234563665, 0.]}, {
       1.1001846396283819`, 1.9368042237058813`, Complex[
        0.48527089557260833`, 0.]}, {
       1.15005722041012, 1.900848556492251, Complex[
        0.4855106059885483, 0.]}, {
       1.204026384521928, 1.8609090774388646`, Complex[
        0.4857193303503742, 0.]}, {
       1.2619235410560927`, 1.8171369198164171`, Complex[
        0.48589617180016825`, 0.]}, {
       1.3234227666596523`, 1.7698408746718042`, Complex[
        0.4860403680079904, 0.]}, {
       1.3880244940578363`, 1.719503645861044, Complex[
        0.48615129721648165`, 0.]}, {
       1.4550554924534125`, 1.6667818126481122`, Complex[
        0.4862284832174902, 0.]}, {
       1.523690118692242, 1.6124845210883527`, Complex[
        0.4862715991937, 0.]}, {
       1.5929938923371791`, 1.55752985117157, Complex[
        0.4862804703730767, 0.]}, {
       1.6619849411565368`, 1.502883313342096, Complex[
        0.48625507545980845`, 0.]}, {
       1.7297037058803457`, 1.4494880856702625`, Complex[
        0.4861955468220286, 0.]}, {
       1.7952787210189878`, 1.3981991750096363`, Complex[
        0.4861021694336092, 0.]}, {
       1.8579775243562258`, 1.3497324496564322`, Complex[
        0.48597537858437356`, 0.]}, {
       1.9172361964077733`, 1.3046350423446755`, Complex[
        0.48581575638985863`, 0.]}, {
       1.97266667697003, 1.2632779765716635`, Complex[
        0.485624027147891, 0.]}, {
       2.024045666773273, 1.225867208350898, Complex[
        0.48540105160445857`, 0.]}, {
       2.0712913591946713`, 1.192466838538711, Complex[
        0.48514782020530334`, 0.]}, {
       2.114434446058449, 1.1630280517984262`, Complex[
        0.4848654454221351, 0.]}, {
       2.1535885725042863`, 1.1374186073001666`, Complex[
        0.4845551532531128, 0.]}, {
       2.1889236023406475`, 1.115449519807605, Complex[
        0.48421827400608697`, 0.]}, {
       2.2206433674334076`, 1.0968972576582097`, Complex[
        0.48385623247995807`, 0.]}, {
       2.2489683278476438`, 1.0815210309672865`, Complex[
        0.48347053766426856`, 0.]}, {
       2.274122809184934, 1.069075503655724, Complex[
        0.48306277207980824`, 0.]}, {
       2.2963261170187628`, 1.059319629439495, Complex[
        0.48263458088360583`, 0.]}, {
       2.3157867252305366`, 1.05202241502353, Complex[
        0.4821876608602911, 0.]}, {
       2.3326987808572643`, 1.046966367946533, Complex[
        0.4817237494185083, 0.]}, {
       2.3472402814451465`, 1.0439492731626536`, Complex[
        0.4812446137060686, 0.]}, {
       2.3595724122670307`, 1.0427848111175735`, Complex[
        0.4807520399509835, 0.]}, {
       2.369839654089266, 1.0433024068002525`, Complex[
        0.4802478231276198, 0.]}, {
       2.3781703765000155`, 1.0453465949958614`, Complex[
        0.479733757038236, 0.]}, {
       2.384677714647927, 1.0487761042232, Complex[
        0.47921162489027425`, 0.]}, {
       2.3894605902443145`, 1.0534627989585683`, Complex[
        0.47868319043926183`, 0.]}, {
       2.3926047841158313`, 1.0592905734722207`, Complex[
        0.4781501897562349, 0.]}, {
       2.394184000985856, 1.0661542574104295`, Complex[
        0.477614323667479, 0.]}, {
       2.394260890693681, 1.073958569972368, Complex[
        0.4770772509032514, 0.]}, {
       2.3928880063551143`, 1.0826171435399614`, Complex[
        0.47654058198126015`, 0.]}, {
       2.3901086910768914`, 1.0920516268787923`, Complex[
        0.47600587384013826`, 0.]}, {
       2.385957892308124, 1.1021908710018533`, Complex[
        0.47547462522814954`, 0.]}, {
       2.380462907883941, 1.1129701963443925`, Complex[
        0.4749482728430097, 0.]}, {
       2.3736440711126394`, 1.12433073722494, Complex[
        0.4744281882100813, 0.]}, {
       2.365515384463097, 1.1362188580856178`, Complex[
        0.4739156752784366, 0.]}, {
       2.3560851129328833`, 1.148585635310627, Complex[
        0.47341196870733043`, 0.]}, {
       2.345356349298635, 1.1613863982344763`, Complex[
        0.4729182328096391, 0.]}, {
       2.3333275643510922`, 1.1745803230796967`, Complex[
        0.4724355611136806, 0.]}, {
       2.3199931560060403`, 1.1881300738781453`, Complex[
        0.47196497650063524`, 0.]}, {
       2.305344011906438, 1.202001484844779, Complex[
        0.4715074318714497, 0.]}, {
       2.289368100785066, 1.2161632791316672`, Complex[
        0.4710638112945835, 0.]}, {
       2.2720511083843107`, 1.23058681935778, Complex[
        0.47063493158427044`, 0.]}, {
       2.253377134021683, 1.245245885765203, Complex[
        0.47022154425794027`, 0.]}, {
       2.23332946378294, 1.2601164782825576`, Complex[
        0.4698243378211561, 0.]}, {
       2.2118914355966717`, 1.275176639175603, Complex[
        0.4694439403286629, 0.]}, {
       2.1890474098154242`, 1.2904062933304743`, Complex[
        0.46908092217095615`, 0.]}, {
       2.1647838560659567`, 1.305787103548263, Complex[
        0.46873579903703183`, 0.]}, {
       2.13909056266812, 1.3213023385308162`, Complex[
        0.46840903500560455`, 0.]}, {
       2.1119619684899256`, 1.3369367515105222`, Complex[
        0.4681010457190601, 0.]}, {
       2.083398608389781, 1.3526764677236482`, Complex[
        0.4678122015966209, 0.]}, {
       2.0534086522152344`, 1.3685088791499063`, Complex[
        0.46754283104562766`, 0.]}, {
       2.0220095037377996`, 1.3844225451442336`, Complex[
        0.46729322363241244`, 0.]}, {
       1.9892294103260002`, 1.4004070977709853`, Complex[
        0.467063633176919, 0.]}, {
       1.9551090175002432`, 1.4164531508195066`, Complex[
        0.4668542807379534, 0.]}, {
       1.9197027862574685`, 1.4325522116335851`, Complex[
        0.46666535745872245`, 0.]}, {
       1.8830801772837464`, 1.448696595028028, Complex[
        0.4664970272450764, 0.]}, {
       1.8453264974608945`, 1.4648793386938, Complex[
        0.4663494292516034, 0.]}, {
       1.806543303208657, 1.4810941196096847`, Complex[
        0.46622268015342827`, 0.]}, {
       1.7668482647380064`, 1.4973351710834868`, Complex[
        0.46611687618420194`, 0.]}, {
       1.726374416931798, 1.5135972001398705`, Complex[
        0.46603209492335024`, 0.]}, {
       1.685268756543804, 1.5298753050544511`, Complex[
        0.4659683968181596, 0.]}, {
       1.6436901899429328`, 1.546164892904816, Complex[
        0.4659258264287375, 0.]}, {
       1.6018068867686432`, 1.5624615970685385`, Complex[
        0.46590441338626404`, 0.]}, {
       1.559793146761263, 1.578761194645411, Complex[
        0.46590417305730975`, 0.]}, {
       1.51782593278817, 1.5950595238161462`, Complex[
        0.4659251069092668, 0.]}, {
       1.4760812560064536`, 1.6113524011716711`, Complex[
        0.4659672025742424, 0.]}, {
       1.4347306140656093`, 1.6276355390569772`, Complex[
        0.4660304336109809, 0.]}, {
       1.3939376778602575`, 1.6439044629697044`, Complex[
        0.46611475896665583`, 0.]}, {
       1.3538553974636194`, 1.6601544290374748`, Complex[
        0.46622012214261493`, 0.]}, {
       1.3146236574452117`, 1.6763803415690919`, Complex[
        0.4663464500704437, 0.]}, {
       1.2763675619163097`, 1.6925766706328527`, Complex[
        0.4664936517070371, 0.]}, {
       1.2391963773282801`, 1.7087373695619013`, Complex[
        0.4666616163597239, 0.]}, {
       1.2032031127524416`, 1.7248557922204781`, Complex[
        0.4668502117549029, 0.]}, {
       1.1684646780218237`, 1.7409246097879656`, Complex[
        0.46705928186613654`, 0.]}, {
       1.1350425325281344`, 1.7569357267286483`, Complex[
        0.46728864452018243`, 0.]}, {
       1.1029837223174674`, 1.7728801955153324`, Complex[
        0.467538088802039, 0.]}, {
       1.0723221993333232`, 1.7887481295637209`, Complex[
        0.4678073722827557, 0.]}, {
       1.0430803219843274`, 1.8045286137116876`, Complex[
        0.4680962180964485, 0.]}, {
       1.0152704479236536`, 1.8202096114427577`, Complex[
        0.4684043118957139, 0.]}, {
       0.9888965452953175, 1.8357778679057741`, Complex[
        0.46873129871736713`, 0.]}, {
       0.9639557653925779, 1.851218807620978, Complex[
        0.46907677979318135`, 0.]}, {
       0.940439935911885, 1.8665164255862456`, Complex[
        0.46944030934298403`, 0.]}, {
       0.9183369485996048, 1.8816531703026407`, Complex[
        0.46982139139006385`, 0.]}, {
       0.8976320274416816, 1.8966098170252073`, Complex[
        0.4702194766413286, 0.]}, {
       0.8783088734236905, 1.9113653293093167`, Complex[
        0.4706339594769412, 0.]}, {
       0.860350689373588, 1.9258967066622796`, Complex[
        0.4710641750962218, 0.]}, {
       0.8437410937542689, 1.9401788158224906`, Complex[
        0.4715093968683702, 0.]}, {
       0.8284649358495919, 1.9541842028699035`, Complex[
        0.47196883393798633`, 0.]}, {
       0.8145090269592264, 1.967882883021305, Complex[
        0.47244162913632576`, 0.]}, {
       0.8018628033358295, 1.9812421045800015`, Complex[
        0.47292685724974287`, 0.]}, {
       0.7905189369696329, 1.9942260830926506`, Complex[
        0.47342352369668006`, 0.]}, {
       0.7804739101999452, 2.0067957013212885`, Complex[
        0.47393056366387104`, 0.]}, {
       0.7717285697016989, 2.0189081701734537`, Complex[
        0.4744468417510044, 0.]}, {
       0.7642886747924963, 2.0305166452660677`, Complex[
        0.47497115217094804`, 0.]}, {
       0.7581654543121363, 2.041569793356003, Complex[
        0.4755022195496464, 0.]}, {
       0.7533761855725618, 2.0520113024985935`, Complex[
        0.4760387003659824, 0.]}, {
       0.7499448080393601, 2.0617793295643136`, Complex[
        0.4765791850671708, 0.]}, {
       0.7479025834084453, 2.070805878760558, Complex[
        0.4771222008896452, 0.]}, {
       0.7472888124382686, 2.0790161052293814`, Complex[
        0.47766621540886395`, 0.]}, {
       0.7481516170585615, 2.0863275388579585`, Complex[
        0.47820964083408024`, 0.]}, {
       0.7505487935584014, 2.092649225486793, Complex[
        0.4787508390558502, 0.]}, {
       0.7545487385635261, 2.097880786221663, Complex[
        0.47928812744506205`, 0.]}, {
       0.7602314433427751, 2.1019114012417983`, Complex[
        0.4798197853925302, 0.]}, {
       0.7676895427559403, 2.104618733321424, Complex[
        0.4803440615679307, 0.]}, {
       0.7770293915256042, 2.105867819578045, Complex[
        0.48085918186610976`, 0.]}, {
       0.7883721206787737, 2.1055099795248506`, Complex[
        0.48136335799778585`, 0.]}, {
       0.801854598607889, 2.1033818156807875`, Complex[
        0.48185479667054965`, 0.]}, {
       0.8176301813094946, 2.099304422706689, Complex[
        0.48233170929506103`, 0.]}, {
       0.8358690815529422, 2.0930829757032225`, Complex[
        0.48279232214062223`, 0.]}, {
       0.8567581134997976, 2.084506941430709, Complex[
        0.48323488685416516`, 0.]}, {
       0.8804994749784821, 2.073351250445224, Complex[
        0.4836576912473034, 0.]}, {
       0.9073081143216762, 2.059378883382769, Complex[
        0.4840590702477231, 0.]}, {
       0.9374070986793154, 2.0423454545750275`, Complex[
        0.4844374169040562, 0.]}, {
       0.9710202739881605, 2.0220065028841367`, Complex[
        0.4847911933276874, 0.]}, {
       1.008361420703786, 1.998128285701696, Complex[
        0.48511894145091744`, 0.]}, {
       1.0496191296619128`, 1.9705028517883045`, Complex[
        0.4854192934786616, 0.]}, {
       1.0949368487886666`, 1.9389679422760127`, Complex[
        0.48569098191058646`, 0.]}, {
       1.1443881110563454`, 1.9034317094829896`, Complex[
        0.48593284901235356`, 0.]}, {
       1.1979479675428921`, 1.863901229735565, Complex[
        0.48614385561846907`, 0.]}, {
       1.2554631521512476`, 1.8205122837048895`, Complex[
        0.486323089155196, 0.]}, {
       1.3166253242232206`, 1.7735560580979062`, Complex[
        0.48646977077996073`, 0.]}, {
       1.3809533703212398`, 1.723496787515483, Complex[
        0.48658326154361764`, 0.]}, {
       1.447791359781911, 1.6709737419706139`, Complex[
        0.4866630674936696, 0.]}, {
       1.5163274247697427`, 1.6167822894456156`, Complex[
        0.48670884364984746`, 0.]}, {
       1.5856351381592397`, 1.5618324602758458`, Complex[
        0.48672039679815615`, 0.]}, {
       1.6547335359236224`, 1.507088866803678, Complex[
        0.48669768706523003`, 0.]}, {
       1.7226566126262852`, 1.453501149833374, Complex[
        0.48664082825138266`, 0.]}, {
       1.788520181177472, 1.401937060852634, Complex[
        0.48655008691770163`, 0.]}, {
       1.8515748200006266`, 1.3531294570042152`, Complex[
        0.4864258802395934, 0.]}, {
       1.9112378305728455`, 1.3076442859680375`, Complex[
        0.4862687726560065, 0.]}, {
       1.9671027724169132`, 1.2658709937953716`, Complex[
        0.4860794713597759, 0.]}, {
       2.0189299973438777`, 1.2280319340080867`, Complex[
        0.48585882068985214`, 0.]}, {
       2.066624299441021, 1.1942046615703206`, Complex[
        0.48560779550027233`, 0.]}, {
       2.1102062020840693`, 1.1643505905453924`, Complex[
        0.4853274935933828, 0.]}, {
       2.1497822389846872`, 1.13834465850716, Complex[
        0.48501912731574226`, 0.]}, {
       2.1855177877268366`, 1.1160024393205643`, Complex[
        0.48468401442423, 0.]}, {
       2.217614289133325, 1.097102871007834, Complex[
        0.4843235683369434, 0.]}, {
       2.2462913850310615`, 1.0814060661802292`, Complex[
        0.4839392878884753, 0.]}, {
       2.2717736978649703`, 1.0686664816274234`, Complex[
        0.4835327467120666, 0.]}, {
       2.294281573822158, 1.0586421254430611`, Complex[
        0.48310558237195195`, 0.]}, {
       2.3140249866303115`, 1.0511006045660947`, Complex[
        0.48265948536803527`, 0.]}, {
       2.331199834251696, 1.0458227805719014`, Complex[
        0.48219618813197035`, 0.]}, {
       2.3459859702200876`, 1.0426046920420446`, Complex[
        0.48171745412889344`, 0.]}, {
       2.3585464427248155`, 1.0412582705189122`, Complex[
        0.48122506717268854`, 0.]}, {
       2.3690275396629867`, 1.0416112519837872`, Complex[
        0.4807208210549292, 0.]}, {
       2.377559344576967, 1.0435065791690805`, Complex[
        0.480206509578763, 0.]}, {
       2.384256593550647, 1.046801504951072, Complex[
        0.47968391707923413`, 0.]}, {
       2.389219688140176, 1.0513665421867644`, Complex[
        0.47915480950108214`, 0.]}, {
       2.3925357674493575`, 1.0570843574776678`, Complex[
        0.4786209260941763, 0.]}, {
       2.394279777075209, 1.0638486719217841`, Complex[
        0.47808397177562184`, 0.]}, {
       2.394515497085173, 1.0715632077200503`, Complex[
        0.47754561019648495`, 0.]}, {
       2.393296508134102, 1.0801407028541892`, Complex[
        0.4770074575401323, 0.]}, {
       2.3906670863975314`, 1.0895020048457735`, Complex[
        0.47647107706863345`, 0.]}, {
       2.3866630257856274`, 1.099575247254434, Complex[
        0.47593797442360086`, 0.]}, {
       2.3813123910880187`, 1.110295107906941, Complex[
        0.47540959367841784`, 0.]}, {
       2.374636209136307, 1.1216021450247242`, Complex[
        0.47488731413012264`, 0.]}, {
       2.366649107365463, 1.133442205836729, Complex[
        0.47437244781131777`, 0.]}, {
       2.357359910732742, 1.1457659015058312`, Complex[
        0.4738662376954801, 0.]}, {
       2.346772209104387, 1.1585281419697935`, Complex[
        0.47336985656290936`, 0.]}, {
       2.334884908137444, 1.1716877244024708`, Complex[
        0.472884406489351, 0.]}, {
       2.3216927774818408`, 1.1852069693022789`, Complex[
        0.4724109189150167, 0.]}, {
       2.3071870108598977`, 1.1990513986241282`, Complex[
        0.47195035524828366`, 0.]}, {
       2.2913558132464584`, 1.2131894508281515`, Complex[
        0.4715036079557631, 0.]}, {
       2.27418503092218, 1.2275922281881178`, Complex[
        0.4710715020886127, 0.]}, {
       2.2556588405017495`, 1.2422332721601412`, Complex[
        0.4706547971939054, 0.]}, {
       2.235760512990704, 1.2570883630462284`, Complex[
        0.4702541895594557, 0.]}, {
       2.2144732682826795`, 1.2721353405901366`, Complex[
        0.46987031474071345`, 0.]}, {
       2.191781233998875, 1.2873539425127885`, Complex[
        0.469503750319057, 0.]}, {
       2.1676705198654376`, 1.3027256583310094`, Complex[
        0.46915501884203586`, 0.]}, {
       2.1421304145558824`, 1.318233596108459, Complex[
        0.46882459089768824`, 0.]}, {
       2.1151547057231634`, 1.333862360063089, Complex[
        0.4685128882769936, 0.]}, {
       2.0867431154827987`, 1.3495979372053142`, Complex[
        0.4682202871807005, 0.]}, {
       2.056902832682101, 1.3654275914065923`, Complex[
        0.4679471214291784, 0.]}, {
       2.025650109925601, 1.3813397635032307`, Complex[
        0.46769368563648395`, 0.]}, {
       1.9930118778954582`, 1.3973239762268204`, Complex[
        0.4674602383124969, 0.]}, {
       1.9590273128570164`, 1.4133707429223832`, Complex[
        0.4672470048597106, 0.]}, {
       1.9237492767938316`, 1.4294714791710084`, Complex[
        0.4670541804340178, 0.]}, {
       1.8872455353978888`, 1.4456184165754153`, Complex[
        0.46688193264158495`, 0.]}, {
       1.8495996496864477`, 1.4618045180963113`, Complex[
        0.46673040404665955`, 0.]}, {
       1.810911435121239, 1.478023394445316, Complex[
        0.46659971446783693`, 0.]}, {
       1.7712968903852817`, 1.4942692211462443`, Complex[
        0.4664899630429674, 0.]}, {
       1.7308875182701313`, 1.510536655971993, Complex[
        0.4664012300454607, 0.]}, {
       1.689828993866282, 1.5268207565475909`, Complex[
        0.46633357843726836`, 0.]}, {
       1.6482791788954938`, 1.5431168979826875`, Complex[
        0.4662870551462773, 0.]}, {
       1.6064055318416832`, 1.5594206904571033`, Complex[
        0.4662616920582453, 0.]}, {
       1.5643820158395463`, 1.575727896731697, Complex[
        0.4662575067157498, 0.]}, {
       1.5223856532031828`, 1.5920343495929263`, Complex[
        0.46627450271893217`, 0.]}, {
       1.4805929102061288`, 1.6083358692631402`, Complex[
        0.4663126698250751, 0.]}, {
       1.4391761128844407`, 1.624628180819421, Complex[
        0.4663719837463147, 0.]}, {
       1.3983000914755768`, 1.640906831661963, Complex[
        0.46645240564703283`, 0.]}, {
       1.3581192281398422`, 1.6571671090577484`, Complex[
        0.4665538813447246, 0.]}, {
       1.3187750434874437`, 1.6734039577581534`, Complex[
        0.4666763402204178, 0.]}, {
       1.280394408112501, 1.6896118976486703`, Complex[
        0.46681969384703476`, 0.]}, {
       1.2430884127924091`, 1.7057849413367332`, Complex[
        0.4669838343464391, 0.]}, {
       1.2069518818624296`, 1.7219165115194806`, Complex[
        0.46716863248831647`, 0.]}, {
       1.1720634736715634`, 1.7379993578969932`, Complex[
        0.4673739355465242, 0.]}, {
       1.1384862830274805`, 1.754025473309612, Complex[
        0.46759956493105587`, 0.]}, {
       1.1062688440401, 1.7699860086791308`, Complex[
        0.4678453136163835, 0.]}, {
       1.0754464268512391`, 1.7858711862237575`, Complex[
        0.46811094338958176`, 0.]}, {
       1.0460425262417268`, 1.8016702102956204`, Complex[
        0.46839618194434235`, 0.]}, {
       1.0180704513114005`, 1.8173711750560326`, Complex[
        0.46870071984972705`, 0.]}, {
       0.9915349405761615, 1.8329609680581451`, Complex[
        0.46902420742525386`, 0.]}, {
       0.9664337435216337, 1.8484251686463955`, Complex[
        0.46936625155665085`, 0.]}, {
       0.9427591260526744, 1.8637479399076098`, Complex[
        0.4697264124893138, 0.]}, {
       0.9204992721426648, 1.878911912716328, Complex[
        0.4701042006391054, 0.]}, {
       0.8996395666269805, 1.8938980602058215`, Complex[
        0.47049907346264774`, 0.]}, {
       0.8801637542476983, 1.9086855607632205`, Complex[
        0.47091043243156216`, 0.]}, {
       0.8620549777993901, 1.9232516473898404`, Complex[
        0.471337620157212, 0.]}, {
       0.8452967037992625, 1.9375714409830744`, Complex[
        0.47177991771430944`, 0.]}, {
       0.8298735478554856, 1.951617764781711, Complex[
        0.4722365422132097, 0.]}, {
       0.8157720142108682, 1.965360936869288, Complex[
        0.47270664467173795`, 0.]}, {
       0.8029811651512182, 1.978768537250137, Complex[
        0.4731893082379751, 0.]}, {
       0.7914932364019377, 1.9918051455991004`, Complex[
        0.47368354681539837`, 0.]}, {
       0.7813042145496544, 2.004432045343422, Complex[
        0.4741883041411651, 0.]}, {
       0.7724143921154465, 2.0166068892716327`, Complex[
        0.4747024533670022, 0.]}, {
       0.7648289153136387, 2.0282833213946767`, Complex[
        0.47522479719009697`, 0.]}, {
       0.7585583388415844, 2.0394105493367687`, Complex[
        0.4757540685785042, 0.]}, {
       0.7536192012969568, 2.049932861148751, Complex[
        0.4762889321318729, 0.]}, {
       0.750034633994078, 2.0597890801837604`, Complex[
        0.4768279861136674, 0.]}, {
       0.7478350149780963, 2.068911951654003, Complex[
        0.4773697651855745, 0.]}, {
       0.7470586787789838, 2.0772274548520415`, Complex[
        0.47791274386834565`, 0.]}, {
       0.7477526906869565, 2.0846540359941352`, Complex[
        0.47845534074604756`, 0.]}, {
       0.7499736917388758, 2.091101758552952, Complex[
        0.47899592342254843`, 0.]}, {
       0.7537888167057689, 2.096471371263675, Complex[
        0.479532814230111, 0.]}, {
       0.7592766814891853, 2.100653299376743, Complex[
        0.4800642966803682, 0.]}, {
       0.7665284275241189, 2.1035265731286374`, Complex[
        0.480588622637691, 0.]}, {
       0.7756487977503846, 2.1049577200970986`, Complex[
        0.48110402018430537`, 0.]}, {
       0.7867571997044815, 2.104799666838094, Complex[
        0.48160870213550383`, 0.]}, {
       0.7999886840121835, 2.102890722247844, Complex[
        0.4821008751521975, 0.]}, {
       0.8154947281554953, 2.09905375331928, Complex[
        0.48257874938701106`, 0.]}, {
       0.833443662464824, 2.0930957167422624`, Complex[
        0.48304054858938394`, 0.]}, {
       0.8540205043054743, 2.084807780668446, Complex[
        0.48348452058489133`, 0.]}, {
       0.8774258745451261, 2.0739663627596863`, Complex[
        0.48390894803453394`, 0.]}, {
       0.9038735572365644, 2.0603355237293273`, Complex[
        0.48431215937122646`, 0.]}, {
       0.9335861343470929, 2.0436712846443554`, Complex[
        0.4846925398034263, 0.]}, {
       0.9667879985597184, 2.02372856503276, Complex[
        0.48504854226998234`, 0.]}, {
       1.0036949533647677`, 2.000271532629208, Complex[
        0.4853786982260231, 0.]}, {
       1.0444996128973176`, 1.9730881523461339`, Complex[
        0.48568162813727395`, 0.]}, {
       1.0893520101680916`, 1.9420095258636352`, Complex[
        0.48595605155965266`, 0.]}, {
       1.1383353368067353`, 1.9069340987634804`, Complex[
        0.4862007966825132, 0.]}, {
       1.191437694768068, 1.867855854808248, Complex[
        0.48641480921750807`, 0.]}, {
       1.2485221918074685`, 1.8248941656209547`, Complex[
        0.48659716052072005`, 0.]}, {
       1.3092995167354144`, 1.778321159827378, Complex[
        0.4867470548434637, 0.]}, {
       1.3733088273714948`, 1.7285807788249583`, Complex[
        0.48686383561686875`, 0.]}, {
       1.4399135671776429`, 1.6762929032937086`, Complex[
        0.4869469906868511, 0.]}, {
       1.5083177637821747`, 1.6222369973430935`, Complex[
        0.4869961564292437, 0.]}, {
       1.577604926827661, 1.5673131529760527`, Complex[
        0.48701112068937286`, 0.]}, {
       1.6467963533948233`, 1.512483726739045, Complex[
        0.4869918245060002, 0.]}, {
       1.7149201912434033`, 1.458704218442821, Complex[
        0.4869383625960172, 0.]}, {
       1.7810792934378454`, 1.4068553585140866`, Complex[
        0.48685098259318205`, 0.]}, {
       1.8445062799852623`, 1.3576879884779736`, Complex[
        0.48673008305126764`, 0.]}, {
       1.904598118199393, 1.3117884229826153`, Complex[
        0.4865762102388356, 0.]}, {
       1.960928140458712, 1.2695663748171881`, Complex[
        0.4863900537691559, 0.]}, {
       2.01323846381568, 1.231262478578763, Complex[0.486172441124228, 0.]}, {
       2.0614187511171376`, 1.196969473431255, Complex[
        0.48592433114610795`, 0.]}, {
       2.1054778946243395`, 1.1666604640603266`, Complex[
        0.48564680658156995`, 0.]}, {
       2.1455141680241274`, 1.1402187140141158`, Complex[
        0.4853410657772839, 0.]}, {
       2.1816876215339853`, 1.117465196796328, Complex[
        0.48500841363197916`, 0.]}, {
       2.214196734441559, 1.0981818904297698`, Complex[
        0.4846502519193947, 0.]}, {
       2.2432599808312905`, 1.0821301597865458`, Complex[
        0.48426806910105524`, 0.]}, {
       2.2691021005740772`, 1.0690644346512916`, Complex[
        0.48386342975107, 0.]}, {
       2.291944425438302, 1.058741833698839, Complex[
        0.48343796371622944`, 0.]}, {
       2.311998460536066, 1.0509285342147425`, Complex[
        0.482993355133712, 0.]}, {
       2.329461943322377, 1.0454036653939696`, Complex[
        0.48253133142589705`, 0.]}, {
       2.3445167068420396`, 1.041961398595791, Complex[
        0.4820536523871333, 0.]}, {
       2.35732780479967, 1.0404117770845225`, Complex[
        0.481562099471144, 0.]}, {
       2.3680434828739645`, 1.0405807009872563`, Complex[
        0.48105846538016295`, 0.]}, {
       2.376795689900798, 1.0423093740622253`, Complex[
        0.48054454404815256`, 0.]}, {
       2.3837009102351914`, 1.0454534312746566`, Complex[
        0.4800221211007747, 0.]}, {
       2.3888611658170174`, 1.049881899078392, Complex[
        0.4794929648644316, 0.]}, {
       2.392365086290371, 1.055476090625433, Complex[
        0.47895881798582624`, 0.]}, {
       2.3942889815207327`, 1.0621285023203941`, Complex[
        0.47842138971242837`, 0.]}, {
       2.3946978763155635`, 1.0697417529102184`, Complex[
        0.47788234887310466`, 0.]}, {
       2.3936464848430674`, 1.0782275889006432`, Complex[
        0.47734331758723364`, 0.]}, {
       2.3911801143379674`, 1.0875059683504555`, Complex[
        0.4768058657199945, 0.]}, {
       2.387335495835426, 1.0975042273687439`, Complex[
        0.4762715060914126, 0.]}, {
       2.3821415451072525`, 1.108156328717339, Complex[
        0.475741690437242, 0.]}, {
       2.37562006057429, 1.119402188922093, Complex[
        0.4752178061109656, 0.]}, {
       2.3677863673676027`, 1.1311870786002334`, Complex[
        0.4747011735082414, 0.]}, {
       2.358649918352044, 1.1434610898769402`, Complex[
        0.47419304418799185`, 0.]}, {
       2.3482148641137908`, 1.1561786644897805`, Complex[
        0.47369459965810434`, 0.]}, {
       2.336480604849857, 1.1692981762557586`, Complex[
        0.4732069507884074, 0.]}, {
       2.323442337905516, 1.1827815618608837`, Complex[
        0.47273113780915177`, 0.]}, {
       2.309091615445335, 1.1965939943336714`, Complex[
        0.4722681308496918, 0.]}, {
       2.2934169274207523`, 1.2107035940188438`, Complex[
        0.4718188309693717, 0.]}, {
       2.2764043255670554`, 1.2250811723375323`, Complex[
        0.4713840716307094, 0.]}, {
       2.2580381045282185`, 1.2397000040808461`, Complex[
        0.47096462056382343`, 0.]}, {
       2.2383015562180253`, 1.2545356244211958`, Complex[
        0.47056118197055163`, 0.]}, {
       2.2171778129713644`, 1.2695656472328367`, Complex[
        0.4701743990168627, 0.]}, {
       2.1946507936517006`, 1.284769601687118, Complex[
        0.46980485656280174`, 0.]}, {
       2.170706264337248, 1.3001287844281206`, Complex[
        0.46945308408038544`, 0.]}, {
       2.1453330211452535`, 1.3156261249434202`, Complex[
        0.4691195587113898, 0.]}, {
       2.118524196796458, 1.3312460620235176`, Complex[
        0.4688047084188608, 0.]}, {
       2.0902786843343115`, 1.346974429456037, Complex[
        0.4685089151883401, 0.]}, {
       2.0606026607715884`, 1.3627983493293856`, Complex[
        0.46823251823716017`, 0.]}, {
       2.0295111803316828`, 1.378706131527517, Complex[
        0.46797581719270875`, 0.]}, {
       1.9970297917066857`, 1.3946871781863763`, Complex[
        0.467739075203197, 0.]}, {
       1.9631961171554753`, 1.410731892054037, Complex[
        0.4675225219471916, 0.]}, {
       1.9280613146643228`, 1.4268315878538038`, Complex[
        0.46732635651092047`, 0.]}, {
       1.891691329746717, 1.4429784058925685`, Complex[
        0.4671507501051178, 0.]}, {
       1.8541678332603908`, 1.4591652272879, Complex[
        0.46699584859591897`, 0.]}, {
       1.8155887386577891`, 1.4753855903059223`, Complex[
        0.46686177482700714`, 0.]}, {
       1.776068199034802, 1.4916336074101861`, Complex[
        0.46674863071286976`, 0.]}, {
       1.7357360031784634`, 1.5079038827173186`, Complex[
        0.46665649908560314`, 0.]}, {
       1.6947363211650546`, 1.5241914296413226`, Complex[
        0.46658544528024176`, 0.]}, {
       1.6532257926424878`, 1.5404915885807853`, Complex[
        0.4665355184460332, 0.]}, {
       1.6113710012624856`, 1.556799944566521, Complex[
        0.4665067525734965, 0.]}, {
       1.5693454313093826`, 1.5731122448358734`, Complex[
        0.46649916722943996`, 0.]}, {
       1.5273260506061708`, 1.5894243163385964`, Complex[
        0.4665127679944293, 0.]}, {
       1.4854897003519278`, 1.6057319832035424`, Complex[
        0.4665475465994563, 0.]}, {
       1.4440094920291904`, 1.6220309842083054`, Complex[
        0.46660348076082575`, 0.]}, {
       1.403051410799401, 1.6383168902930114`, Complex[
        0.46668053371450946`, 0.]}, {
       1.362771303996356, 1.6545850221465985`, Complex[
        0.46677865345348357`, 0.]}, {
       1.323312395752241, 1.6708303678675178`, Complex[
        0.4668977716738283, 0.]}, {
       1.2848034202106893`, 1.6870475006623338`, Complex[
        0.46703780243767756`, 0.]}, {
       1.247357413145915, 1.7032304964949871`, Complex[
        0.46719864056345983`, 0.]}, {
       1.2110711518566368`, 1.7193728515363111`, Complex[
        0.46738015975627584`, 0.]}, {
       1.1760251913153779`, 1.735467399189417, Complex[
        0.4675822104937112, 0.]}, {
       1.1422844140564494`, 1.7515062263799042`, Complex[
        0.4678046176849227, 0.]}, {
       1.1098989933162777`, 1.7674805887036762`, Complex[
        0.46804717812341484`, 0.]}, {
       1.0789056627562676`, 1.783380823915453, Complex[
        0.4683096577565728, 0.]}, {
       1.0493291896540906`, 1.7991962631225433`, Complex[
        0.46859178879771995`, 0.]}, {
       1.021183959046262, 1.814915138915433, Complex[
        0.4688932667091943, 0.]}, {
       0.9944755911620533, 1.8305244895234771`, Complex[
        0.46921374708769503`, 0.]}, {
       0.9692025311458407, 1.8460100579252152`, Complex[
        0.4695528424858877, 0.]}, {
       0.9453575666067164, 1.8613561846703743`, Complex[
        0.46991011920696046`, 0.]}, {
       0.9229292436498756, 1.8765456929803284`, Complex[
        0.47028509411146163`, 0.]}, {
       0.9019031649844982, 1.8915597644854536`, Complex[
        0.47067723147824236`, 0.]}, {
       0.8822631641707465, 1.9063778037272685`, Complex[
        0.4710859399636951, 0.]}, {
       0.8639923580919868, 1.9209772892991521`, Complex[
        0.47151056970558197`, 0.]}, {
       0.84707408555255, 1.9353336092179279`, Complex[
        0.47195040961961043`, 0.]}, {
       0.8314927438466226, 1.94941987780803, Complex[
        0.47240468493841015`, 0.]}, {
       0.8172345375959258, 1.9632067310364765`, Complex[
        0.472872555043655, 0.]}, {
       0.80428815547418, 1.9766620968605293`, Complex[
        0.4733531116427035, 0.]}, {
       0.7926453909439716, 1.9897509367404815`, Complex[
        0.47384537734119586`, 0.]}, {
       0.7823017230913225, 2.002434954029907, Complex[
        0.4743483046624937, 0.]}, {
       0.7732568732596034, 2.0146722644937896`, Complex[
        0.47486077556363443`, 0.]}, {
       0.7655153526050952, 2.026417023734164, Complex[
        0.4753816014954831, 0.]}, {
       0.7590870150146626, 2.037619005850246, Complex[
        0.4759095240520062, 0.]}, {
       0.7539876290828798, 2.0482231272633493`, Complex[
        0.47644321624997105`, 0.]}, {
       0.7502394820323932, 2.0581689093624504`, Complex[
        0.47698128447586335`, 0.]}, {
       0.747872027512696, 2.0673898735684073`, Complex[
        0.477522271131446, 0.]}, {
       0.7469225880010342, 2.075812862720886, Complex[
        0.47806465800305287`, 0.]}, {
       0.747437120846849, 2.0833572835738816`, Complex[
        0.47860687037254, 0.]}, {
       0.7494710545347196, 2.089934266958474, Complex[
        0.4791472818797718, 0.]}, {
       0.7530901980350806, 2.095445745281035, Complex[
        0.4796842201376741, 0.]}, {
       0.7583717205189477, 2.0997834521160077`, Complex[
        0.48021597309134245`, 0.]}, {
       0.7654051903249692, 2.102827856617732, Complex[
        0.48074079610253106`, 0.]}, {
       0.7742936496335733, 2.104447057561593, Complex[
        0.48125691973021706`, 0.]}, {
       0.7851546831352019, 2.1044956797058143`, Complex[
        0.48176255816697217`, 0.]}, {
       0.798121412858009, 2.102813841055707, Complex[
        0.4822559182797676, 0.]}, {
       0.8133433144406532, 2.099226296305824, Complex[
        0.4827352091927809, 0.]}, {
       0.8309866991642183, 2.0935419125607964`, Complex[
        0.48319865233899273`, 0.]}, {
       0.8512346374323319, 2.085553701946222, Complex[
        0.48364449189703, 0.]}, {
       0.874286010103959, 2.0750397249186965`, Complex[
        0.48407100552014654`, 0.]}, {
       0.9003532633206194, 2.0617652887825204`, Complex[
        0.4844765152555805, 0.]}, {
       0.929658314607969, 2.0454869937358784`, Complex[
        0.4848593985450801, 0.]}, {
       0.9624259276164769, 2.0259593091538193`, Complex[
        0.4852180991913401, 0.]}, {
       0.9988737718787115, 2.002944463782585, Complex[
        0.4855511381706255, 0.]}, {
       1.0391983706770136`, 1.9762264467947332`, Complex[
        0.485857124169184, 0.]}, {
       1.0835563062828804`, 1.945629750483211, Complex[
        0.4861347637202903, 0.]}, {
       1.1320405202469848`, 1.9110430169592494`, Complex[
        0.4863828708200041, 0.]}, {
       1.1846524448733247`, 1.87244685277002, Complex[
        0.4866003759030749, 0.]}, {
       1.2412720964351884`, 1.8299436809384269`, Complex[
        0.4867863340658512, 0.]}, {
       1.301630040864507, 1.7837857197637312`, Complex[
        0.4869399324305466, 0.]}, {
       1.3652868920044015`, 1.7343954283756335`, Complex[
        0.4870604965546778, 0.]}, {
       1.43162695045527, 1.6823718111047647`, Complex[
        0.4871474958007852, 0.]}, {
       1.499871796772411, 1.6284767670157319`, Complex[
        0.48720054759450504`, 0.]}, {
       1.5691165029537193`, 1.5735988207769551`, Complex[
        0.4872194205134179, 0.]}, {
       1.638385970239841, 1.5186967269649887`, Complex[
        0.48720403616460944`, 0.]}, {
       1.706703332732045, 1.464731008422809, Complex[
        0.4871544698252581, 0.]}, {
       1.7731586729485236`, 1.4125951826790737`, Complex[
        0.4870709498374161, 0.]}, {
       1.8369661967797786`, 1.3630585290949306`, Complex[
        0.48695385576523637`, 0.]}, {
       1.897501559091621, 1.316728705614809, Complex[
        0.4868037153397742, 0.]}, {
       1.954316561349501, 1.2740369938677574`, Complex[
        0.48662120023288263`, 0.]}, {
       2.0071336666399615`, 1.2352437273564152`, Complex[
        0.48640712071727615`, 0.]}, {
       2.0558260462335904`, 1.2004581886935068`, Complex[
        0.48616241928424636`, 0.]}, {
       2.1003897748820983`, 1.1696663587865719`, Complex[
        0.4858881633035227, 0.]}, {
       2.14091390909911, 1.1427607838040095`, Complex[
        0.4855855368211306, 0.]}, {
       2.177552452421267, 1.119568555996115, Complex[
        0.48525583160064834`, 0.]}, {
       2.2105004201097715`, 1.099875195970694, Complex[
        0.4849004375208048, 0.]}, {
       2.2399747973657376`, 1.0834436423993687`, Complex[
        0.48452083244790445`, 0.]}, {
       2.2662002625080695`, 1.070028477748756, Complex[
        0.4841185717049428, 0.]}, {
       2.289399059508841, 1.0593860056804143`, Complex[
        0.4836952772606291, 0.]}, {
       2.3097842261142594`, 1.051280973933429, Complex[
        0.4832526267608245, 0.]}, {
       2.327555390560581, 1.0454907297303482`, Complex[
        0.48279234252229297`, 0.]}, {
       2.3428964481358103`, 1.041807496525662, Complex[
        0.4823161806042612, 0.]}, {
       2.3559745587227545`, 1.0400393310604799`, Complex[
        0.48182592006727837`, 0.]}, {
       2.3669400349056025`, 1.0400101912867736`, Complex[
        0.4813233525214535, 0.]}, {
       2.3759268020047695`, 1.0415594340044823`, Complex[
        0.4808102720575434, 0.]}, {
       2.3830532017722974`, 1.044540970773435, Complex[
        0.4802884656447991, 0.]}, {
       2.3884229810765456`, 1.0488222411775565`, Complex[
        0.47975970406917884`, 0.]}, {
       2.392126358675141, 1.0542831108937718`, Complex[
        0.47922573347474556`, 0.]}, {
       2.3942411006766195`, 1.0608147646996338`, Complex[
        0.47868826756001315`, 0.]}, {
       2.3948335618791847`, 1.0683186381949323`, Complex[
        0.4781489804698818, 0.]}, {
       2.3939596686829074`, 1.0767054137872327`, Complex[
        0.47760950041282296`, 0.]}, {
       2.3916658319476625`, 1.0858940941610937`, Complex[
        0.4770714040223284, 0.]}, {
       2.387989786726214, 1.0958111583103587`, Complex[
        0.4765362114714322, 0.]}, {
       2.382961361510449, 1.1063898000034431`, Complex[
        0.4760053823395498, 0.]}, {
       2.3766031834114973`, 1.1175692453594441`, Complex[
        0.47548031222199105`, 0.]}, {
       2.368931328210692, 1.1292941443851245`, Complex[
        0.47496233006443817`, 0.]}, {
       2.359955925931561, 1.1415140304055456`, Complex[
        0.47445269619744823`, 0.]}, {
       2.3496817338126745`, 1.1541828409913275`, Complex[
        0.47395260103970144`, 0.]}, {
       2.338108689519951, 1.1672584940297814`, Complex[
        0.4734631644332977, 0.]}, {
       2.3252324582563846`, 1.1807025128531696`, Complex[
        0.47298543556985134`, 0.]}, {
       2.3110449881746815`, 1.1944796947296275`, Complex[
        0.4725203934625149, 0.]}, {
       2.295535089186105, 1.2085578174734461`, Complex[
        0.4720689479162415, 0.]}, {
       2.278689050848046, 1.2229073794020524`, Complex[
        0.4716319409466045, 0.]}, {
       2.260491315413488, 1.2375013683297846`, Complex[
        0.4712101485962461, 0.]}, {
       2.240925222192594, 1.252315055729915, Complex[
        0.47080428309746286`, 0.]}, {
       2.2199738389087225`, 1.2673258126074274`, Complex[
        0.4704149953294835, 0.]}, {
       2.197620894466408, 1.2825129440036729`, Complex[
        0.4700428775196163, 0.]}, {
       2.1738518251703467`, 1.2978575393982625`, Complex[
        0.4696884661385082, 0.]}, {
       2.1486549425822234`, 1.3133423365862473`, Complex[
        0.46935224494127864`, 0.]}, {
       2.122022725499281, 1.328951596891539, Complex[
        0.4690346481081154, 0.]}, {
       2.0939532306401056`, 1.3446709898327716`, Complex[
        0.46873606344005325`, 0.]}, {
       2.064451606285088, 1.3604874855894316`, Complex[
        0.46845683556800466`, 0.]}, {
       2.0335316802977585`, 1.3763892538253677`, Complex[
        0.4681972691356123, 0.]}, {
       2.0012175789244124`, 1.3923655676181723`, Complex[
        0.46795763191914386`, 0.]}, {
       1.9675453162539573`, 1.4084067114159695`, Complex[
        0.4677381578503424, 0.]}, {
       1.9325642774968463`, 1.424503892102366, Complex[
        0.46753904991090744`, 0.]}, {
       1.896338504196078, 1.4406491523947602`, Complex[
        0.46736048287002846`, 0.]}, {
       1.8589476785522248`, 1.4568352859340645`, Complex[
        0.46720260583913903`, 0.]}, {
       1.8204877000065292`, 1.4730557535435356`, Complex[
        0.4670655446207651, 0.]}, {
       1.7810707528026501`, 1.4893046002443777`, Complex[
        0.4669494038309842, 0.]}, {
       1.7408247805441583`, 1.505576372712214, Complex[
        0.46685426877762687`, 0.]}, {
       1.6998923136153556`, 1.521866036946304, Complex[
        0.46678020707886364`, 0.]}, {
       1.6584286367152359`, 1.5381688959971518`, Complex[
        0.4667272700093064, 0.]}, {
       1.6165993334584425`, 1.554480507662585, Complex[
        0.4666954935631442, 0.]}, {
       1.5745772977359687`, 1.5707966021130177`, Complex[
        0.46668489922620476`, 0.]}, {
       1.5325393505979812`, 1.5871129994463362`, Complex[
        0.46669549445113295`, 0.]}, {
       1.490662639834025, 1.603425527199053, Complex[
        0.4667272728321477, 0.]}, {
       1.4491210213058912`, 1.6197299378547585`, Complex[
        0.4667802139781083, 0.]}, {
       1.4080816229487236`, 1.6360218263916655`, Complex[
        0.4668542830848515, 0.]}, {
       1.3677017738943194`, 1.6522965478995622`, Complex[
        0.466949430210019, 0.]}, {
       1.3281264453443957`, 1.6685491352717807`, Complex[
        0.4670655892558655, 0.]}, {
       1.2894863021624041`, 1.6847742169412407`, Complex[
        0.4672026766678347, 0.]}, {
       1.2518964115523283`, 1.700965934579849, Complex[
        0.4673605898590394, 0.]}, {
       1.2154556045034182`, 1.7171178606192825`, Complex[
        0.4675392053731691, 0.]}, {
       1.1802464425040053`, 1.733222915378787, Complex[
        0.4677383768008216, 0.]}, {
       1.1463357099730418`, 1.74927328350002, Complex[
        0.46795793246674594`, 0.]}, {
       1.1137753333248488`, 1.7652603292945734`, Complex[
        0.46819767290809183`, 0.]}, {
       1.0826036200307811`, 1.7811745105015686`, Complex[
        0.4684573681663806, 0.]}, {
       1.052846713546509, 1.7970052898354185`, Complex[
        0.46873675491861416`, 0.]}, {
       1.0245201698772135`, 1.8127410435728706`, Complex[
        0.469035533475669, 0.]}, {
       0.9976305760542239, 1.8283689662863574`, Complex[
        0.46935336467886135`, 0.]}, {
       0.9721771473752706, 1.8438749706740685`, Complex[
        0.469689866728326, 0.]}, {
       0.9481532569244363, 1.8592435812665997`, Complex[
        0.47004461197955444`, 0.]}, {
       0.9255478662517513, 1.8744578206021025`, Complex[
        0.47041712374707984`, 0.]}, {
       0.904346839340783, 1.8894990862558183`, Complex[
        0.4708068731568285, 0.]}, {
       0.8845341327805102, 1.9043470168823031`, Complex[
        0.47121327609101754`, 0.]}, {
       0.8660928633802994, 1.9189793451779462`, Complex[
        0.47163569027164415`, 0.]}, {
       0.8490062605398389, 1.9333717353931548`, Complex[
        0.47207341253049134`, 0.]}, {
       0.8332585148429119, 1.9474976027165916`, Complex[
        0.47252567631512304`, 0.]}, {
       0.8188355369592263, 1.9613279115150772`, Complex[
        0.47299164948150313`, 0.]}, {
       0.8057256423785438, 1.9748309490400586`, Complex[
        0.4734704324245375, 0.]}, {
       0.7939201780915954, 1.987972070806127, Complex[
        0.4739610565980002, 0.]}, {
       0.7834141073447494, 2.000713413410074, Complex[
        0.47446248347483205`, 0.]}, {
       0.774206568242926, 2.0130135700992895`, Complex[
        0.4749736039976575, 0.]}, {
       0.7663014214119545, 2.024827223926755, Complex[
        0.4754932385675029, 0.]}, {
       0.7597078012576896, 2.03610473287253, Complex[
        0.47602013761602463`, 0.]}, {
       0.7544406846223244, 2.0467916609042587`, Complex[
        0.47655298280304015`, 0.]}, {
       0.7505214898355999, 2.0568282486539045`, Complex[
        0.4770903888767975, 0.]}, {
       0.7479787182331031, 2.0661488172942493`, Complex[
        0.477630906229102, 0.]}, {
       0.7468486490461325, 2.0746810994474525`, Complex[
        0.47817302417126584`, 0.]}, {
       0.747176096961293, 2.082345491749375, Complex[
        0.47871517494975285`, 0.]}, {
       0.7490152393048369, 2.0890542253297992`, Complex[
        0.4792557385124532, 0.]}, {
       0.7524305162921864, 2.0947104533746588`, Complex[
        0.47979304802779954`, 0.]}, {
       0.7574976024768405, 2.0992072597291362`, Complex[
        0.48032539614945396`, 0.]}, {
       0.7643044395645301, 2.102426600036791, Complex[
        0.48085104200921786`, 0.]}, {
       0.7729523089258102, 2.104238198385681, Complex[
        0.48136821891024323`, 0.]}, {
       0.783556904815164, 2.1044984394637813`, Complex[
        0.4818751426816761, 0.]}, {
       0.7962493443385724, 2.1030493209544727`, Complex[
        0.4823700206447988, 0.]}, {
       0.8111770148727044, 2.099717566050379, Complex[
        0.4828510611296377, 0.]}, {
       0.8285041106488396, 2.094314044802878, Complex[
        0.4833164834701877, 0.]}, {
       0.8484116440061475, 2.086633719115068, Complex[
        0.48376452839600703`, 0.]}, {
       0.8710966302407578, 2.076456412674569, Complex[
        0.48419346872825797`, 0.]}, {
       0.8967700367923684, 2.0635488152397086`, Complex[
        0.48460162027949444`, 0.]}, {
       0.9256529611973381, 2.0476682569574223`, Complex[
        0.4849873528488826, 0.]}, {
       0.9579703706850337, 2.02856891991069, Complex[
        0.4853491011983032, 0.]}, {
       0.9939416287877931, 2.0060112615788173`, Complex[
        0.4856853758901074, 0.]}, {
       1.03376700533237, 1.979775453885842, Complex[
        0.4859947738643915, 0.]}, {
       1.0776095030438295`, 1.9496795046454747`, Complex[
        0.4862759886326397, 0.]}, {
       1.125571756455013, 1.915602305751923, Complex[
        0.4865278199655697, 0.]}, {
       1.1776685969026939`, 1.8775110143837628`, Complex[
        0.4867491829560925, 0.]}, {
       1.2337972105453798`, 1.8354908403440366`, Complex[
        0.4869391163434596, 0.]}, {
       1.2937085644332122`, 1.7897735645747217`, Complex[
        0.4870967899919005, 0.]}, {
       1.3569855667388646`, 1.7407593228173557`, Complex[
        0.487221511426272, 0.]}, {
       1.4230345312619348`, 1.6890250843987278`, Complex[
        0.4873127313383172, 0.]}, {
       1.4910959916990838`, 1.635313780752329, Complex[
        0.487370047989865, 0.]}, {
       1.5602780656850432`, 1.5805008837813717`, Complex[
        0.4873932104535144, 0.]}, {
       1.6296106000332318`, 1.5255402027541412`, Complex[
        0.48738212064671554`, 0.]}, {
       1.698112684200672, 1.4713963128308383`, Complex[
        0.487336834131426, 0.]}, {
       1.7648620619329662`, 1.4189750853931111`, Complex[
        0.4872575596683556, 0.]}, {
       1.8290543709736626`, 1.3690643904194568`, Complex[
        0.4871446575318585, 0.]}, {
       1.8900432877419713`, 1.3222938941275457`, Complex[
        0.48699863660846376`, 0.]}, {
       1.9473580643389652`, 1.2791174646441037`, Complex[
        0.48682015031849823`, 0.]}, {
       2.0007003275300663`, 1.2398163161680462`, Complex[
        0.4866099914159335, 0.]}, {
       2.0499255782991312`, 1.2045174531369789`, Complex[
        0.48636908573614995`, 0.]}, {
       2.095016017186088, 1.1732207892795603`, Complex[
        0.4860984849745209, 0.]}, {
       2.13605061249706, 1.1458290245485159`, Complex[
        0.4857993585902913, 0.]}, {
       2.173176654020964, 1.122176037371868, Complex[
        0.4854729849400066, 0.]}, {
       2.2065852178563303`, 1.1020513666794545`, Complex[
        0.4851207417525767, 0.]}, {
       2.2364914890222876`, 1.085219837080909, Complex[
        0.48474409606381264`, 0.]}, {
       2.263119903296672, 1.0714363657956691`, Complex[
        0.484344593731985, 0.]}, {
       2.2866935337636844`, 1.0604565258909997`, Complex[
        0.48392384865751287`, 0.]}, {
       2.307426937588481, 1.0520436503516961`, Complex[
        0.4834835318294828, 0.]}, {
       2.325521667912877, 1.0459732721352897`, Complex[
        0.4830253603192895, 0.]}, {
       2.341163746533288, 1.0420356046180448`, Complex[
        0.48255108633753985`, 0.]}, {
       2.35452252133297, 1.0400366385539976`, Complex[
        0.4820624864645282, 0.]}, {
       2.3657504623108245`, 1.039798301842762, Complex[
        0.48156135115737486`, 0.]}, {
       2.3749835644437685`, 1.0411580140674308`, Complex[
        0.4810494746284299, 0.]}, {
       2.3823421187937237`, 1.0439678746726648`, Complex[
        0.48052864518011007`, 0.]}, {
       2.387931685396758, 1.0480936516349562`, Complex[
        0.48000063607111876`, 0.]}, {
       2.3918441553271155`, 1.0534136837622525`, Complex[
        0.4794671969782554, 0.]}, {
       2.3941588284557347`, 1.0598177708110539`, Complex[
        0.4789300461069951, 0.]}, {
       2.3949434612307714`, 1.067206098024346, Complex[
        0.47839086299290057`, 0.]}, {
       2.394255258205553, 1.075488222570726, Complex[
        0.4778512820249129, 0.]}, {
       2.392141794349623, 1.0845821363918822`, Complex[
        0.4773128867108814, 0.]}, {
       2.388641864178359, 1.094413411373442, Complex[
        0.4767772046954242, 0.]}, {
       2.383786259747626, 1.1049144272310643`, Complex[
        0.4762457035305467, 0.]}, {
       2.377598483544165, 1.116023679097742, Complex[
        0.47571978719050056`, 0.]}, {
       2.370095404948693, 1.1276851598283824`, Complex[
        0.47520079331414716`, 0.]}, {
       2.361287870742535, 1.1398478110256667`, Complex[
        0.4746899911507914, 0.]}, {
       2.3511812814050734`, 1.1524650364026605`, Complex[
        0.47418858017897686`, 0.]}, {
       2.3397761459334374`, 1.1654942711042624`, Complex[
        0.4736976893621959, 0.]}, {
       2.3270686287481888`, 1.1788966008548745`, Complex[
        0.47321837700082775`, 0.]}, {
       2.3130511030042062`, 1.1926364251811206`, Complex[
        0.4727516311358463, 0.]}, {
       2.297712725324114, 1.2066811594045663`, Complex[
        0.4722983704569531, 0.]}, {
       2.28104004757905, 1.2210009705709557`, Complex[
        0.47185944566567206`, 0.]}, {
       2.2630176817760126`, 1.2355685429461838`, Complex[
        0.4714356412426169, 0.]}, {
       2.2436290342341048`, 1.2503588691555, Complex[
        0.47102767756748354`, 0.]}, {
       2.222857124849354, 1.265349063456932, Complex[
        0.4706362133403063, 0.]}, {
       2.200685506106269, 1.2805181940231602`, Complex[
        0.47026184825304457`, 0.]}, {
       2.177099294281549, 1.295847131454936, Complex[
        0.4699051258616108, 0.]}, {
       2.1520863216470016`, 1.3113184110657352`, Complex[
        0.4695665366098809, 0.]}, {
       2.1256384130360235`, 1.3269161067638504`, Complex[
        0.4692465209590448, 0.]}, {
       2.097752782537559, 1.342625714616889, Complex[
        0.46894547257773567`, 0.]}, {
       2.068433536061683, 1.3584340444180587`, Complex[
        0.46866374155069457`, 0.]}, {
       2.03769325300266, 1.37432911778595, Complex[0.4684016375662376, 0.]}, {
       2.005554605437204, 1.3903000715225544`, Complex[
        0.46815943304538604`, 0.]}, {
       1.9720519568923078`, 1.4063370651298814`, Complex[
        0.4679373661782445, 0.]}, {
       1.93723286590114, 1.4224311915463494`, Complex[
        0.4677356438359443, 0.]}, {
       1.9011594041474142`, 1.4385743903102486`, Complex[
        0.46755444432922877`, 0.]}, {
       1.863909187352793, 1.4547593624920883`, Complex[
        0.46739391998749724`, 0.]}, {
       1.825576011948382, 1.470979486858522, Complex[
        0.46725419953484076`, 0.]}, {
       1.7862699947512106`, 1.4872287368420398`, Complex[
        0.46713539024225825`, 0.]}, {
       1.7461171285667791`, 1.5035015979887607`, Complex[
        0.4670375798378412, 0.]}, {
       1.7052581949008847`, 1.519792985645035, Complex[
        0.4669608381592663, 0.]}, {
       1.6638470150304092`, 1.5360981627199113`, Complex[
        0.466905218535396, 0.]}, {
       1.6220480696325883`, 1.5524126574254329`, Complex[
        0.4668707588862195, 0.]}, {
       1.580033569952911, 1.568732180949404, Complex[
        0.46685748253270754`, 0.]}, {
       1.5379801135159437`, 1.5850525450566617`, Complex[
        0.46686539871049143`, 0.]}, {
       1.4960650976133878`, 1.6013695796422902`, Complex[
        0.46689450278352845`, 0.]}, {
       1.4544630881248908`, 1.617679050276675, Complex[
        0.4669447761562009, 0.]}, {
       1.4133423457806904`, 1.633976575784315, Complex[
        0.46701618588451366`, 0.]}, {
       1.3728616960210818`, 1.6502575458890045`, Complex[
        0.4671086839893231, 0.]}, {
       1.3331678947096237`, 1.6665170389345116`, Complex[
        0.46722220647679524`, 0.]}, {
       1.294393595385846, 1.6827497396549735`, Complex[
        0.4673566720735689, 0.]}, {
       1.2566559713026735`, 1.6989498569213934`, Complex[
        0.4675119806864668, 0.]}, {
       1.2200559941325024`, 1.7151110413308355`, Complex[
        0.4676880115989561, 0.]}, {
       1.184678326769233, 1.7312263024335623`, Complex[
        0.46788462141903014`, 0.]}, {
       1.1505917539963122`, 1.7472879253102496`, Complex[
        0.4681016417956736, 0.]}, {
       1.1178500536154339`, 1.7632873861173357`, Complex[
        0.4683388769236573, 0.]}, {
       1.0864932016147322`, 1.779215266113049, Complex[
        0.4685961008590371, 0.]}, {
       1.0565488063158879`, 1.7950611635598912`, Complex[
        0.46887305467041546`, 0.]}, {
       1.028033675569669, 1.8108136027704849`, Complex[
        0.4691694434537434, 0.]}, {
       1.000955435153891, 1.8264599394235084`, Complex[
        0.46948493324120283`, 0.]}, {
       0.9753141329900571, 1.8419862611208897`, Complex[
        0.4698191478374347, 0.]}, {
       0.951103780561479, 1.8573772819901564`, Complex[
        0.4701716656191101, 0.]}, {
       0.9283137985242573, 1.8726162299487885`, Complex[
        0.47054201633648995`, 0.]}, {
       0.9069303470665326, 1.8876847250452926`, Complex[
        0.4709296779581452, 0.]}, {
       0.8869375326927316, 1.9025626470661807`, Complex[
        0.4713340736024371, 0.]}, {
       0.8683184917482976, 1.9172279903507432`, Complex[
        0.4717545686014976, 0.]}, {
       0.8510563573489583, 1.931656703481193, Complex[
        0.47219046774541235`, 0.]}, {
       0.8351351207630962, 1.9458225112125054`, Complex[
        0.47264101275588344`, 0.]}, {
       0.8205404010879561, 1.9596967156716032`, Complex[
        0.473105380039855, 0.]}, {
       0.8072601386307126, 1.9732479734872594`, Complex[
        0.4735826787743438, 0.]}, {
       0.7952852280869862, 1.986442045110646, Complex[
        0.4740719493739207, 0.]}, {
       0.7846101076804901, 1.9992415121533467`, Complex[
        0.4745721623919168, 0.]}, {
       0.7752333201103194, 2.01160545811156, Complex[
        0.47508221790537575`, 0.]}, {
       0.767158060607681, 2.0234891073740635`, Complex[
        0.4756009454319975, 0.]}, {
       0.760392726738967, 2.034843416949808, Complex[
        0.4761271044247682, 0.]}, {
       0.7549514838618595, 2.0456146149334518`, Complex[
        0.47665938538655783`, 0.]}, {
       0.7508548593485281, 2.055743679411866, Complex[
        0.47719641164271714`, 0.]}, {
       0.748130377786394, 2.0651657513862114`, Complex[
        0.477736741804537, 0.]}, {
       0.7468132482412091, 2.073809475476777, Complex[
        0.47827887295035865`, 0.]}, {
       0.7469471131345558, 2.081596262881084, Complex[
        0.4788212445441816, 0.]}, {
       0.7485848660652711, 2.088439472557122, Complex[
        0.47936224310377196`, 0.]}, {
       0.7517895425773733, 2.0942435093097242`, Complex[
        0.4799002076216577, 0.]}, {
       0.7566352828536523, 2.0989028419553972`, Complex[
        0.4804334357330061, 0.]}, {
       0.7632083577606747, 2.1023009518523303`, Complex[
        0.48096019061438305`, 0.]}, {
       0.7716082384343589, 2.104309232952861, Complex[
        0.4814787085868724, 0.]}, {
       0.7819486731082355, 2.1047858807208164`, Complex[
        0.4819872073861357, 0.]}, {
       0.794358711073524, 2.103574830825024, Complex[
        0.48248389505093064`, 0.]}, {
       0.8089835798654106, 2.1005048421177355`, Complex[
        0.48296697937050836`, 0.]}, {
       0.82598527477644, 2.0953888652448844`, Complex[
        0.4834346778204356, 0.]}, {
       0.8455426560450843, 2.088023901865406, Complex[
        0.48388522790595384`, 0.]}, {
       0.8678507652781783, 2.078191643153503, Complex[
        0.4843168978221695, 0.]}, {
       0.8931189672175003, 2.065660281636083, Complex[
        0.48472799733149385`, 0.]}, {
       0.9215673984761409, 2.050188014851922, Complex[
        0.4851168887509612, 0.]}, {
       0.9534210726377174, 2.0315288915170506`, Complex[
        0.4854819979356342, 0.]}, {
       0.9889008777693952, 2.009441764200787, Complex[
        0.4858218251394069, 0.]}, {
       1.0282106585783686`, 1.983703156326377, Complex[
        0.48613495563138004`, 0.]}, {
       1.0715196839506687`, 1.9541247427967294`, Complex[
        0.4864200699447066, 0.]}, {
       1.1189401776344396`, 1.9205757665243426`, Complex[
        0.48667595363552674`, 0.]}, {
       1.1705003666800773`, 1.883009936300021, Complex[
        0.48690150643240837`, 0.]}, {
       1.2261147704942883`, 1.8414950832000725`, Complex[
        0.4870957506616127, 0.]}, {
       1.2855551617618841`, 1.7962421443444707`, Complex[
        0.48725783884043744`, 0.]}, {
       1.348427452112667, 1.747628221208088, Complex[
        0.4873870603398851, 0.]}, {
       1.4141610047384785`, 1.6962072103691608`, Complex[
        0.487482847028713, 0.]}, {
       1.4820166190020017`, 1.64270176175486, Complex[
        0.4875447778234739, 0.]}, {
       1.5511169058658552`, 1.5879728456652065`, Complex[
        0.4875725820831622, 0.]}, {
       1.6204980247480556`, 1.5329679580872446`, Complex[
        0.4875661418023281, 0.]}, {
       1.6891760698921414`, 1.4786546763345003`, Complex[
        0.4875254925726735, 0.]}, {
       1.7562169930660856`, 1.4259506783240357`, Complex[
        0.4874508232999236, 0.]}, {
       1.820797833194983, 1.3756624550133487`, Complex[
        0.4873424746797988, 0.]}, {
       1.8822497310123572`, 1.328442238037486, Complex[
        0.487200936453877, 0.]}, {
       1.9400784516049798`, 1.2847674197925907`, Complex[
        0.48702684348267333`, 0.]}, {
       1.9939636531120426`, 1.2449412278195482`, Complex[
        0.48682097068906116`, 0.]}, {
       2.043742011572728, 1.2091095435997319`, Complex[
        0.4865842269398761, 0.]}, {
       2.0893808026842553`, 1.1772872650965065`, Complex[
        0.4863176479469458, 0.]}, {
       2.130948031478996, 1.1493881221187539`, Complex[
        0.4860223882805868, 0.]}, {
       2.168583598781393, 1.1252534557184202`, Complex[
        0.4856997125986274, 0.]}, {
       2.202474157843565, 1.1046773082851646`, Complex[
        0.4853509862021008, 0.]}, {
       2.232832775102144, 1.0874267104463338`, Complex[
        0.4849776650348059, 0.]}, {
       2.2598834577367994`, 1.0732571021357502`, Complex[
        0.48458128524787475`, 0.]}, {
       2.2838500217115683`, 1.0619234141886047`, Complex[
        0.48416345245236075`, 0.]}, {
       2.304948528776157, 1.0531875820248193`, Complex[
        0.48372583078267917`, 0.]}, {
       2.32338249053375, 1.0468232933607902`, Complex[
        0.48327013189160417`, 0.]}, {
       2.339340119616354, 1.042618689970967, Complex[
        0.4827981039935708, 0.]}, {
       2.3529930340942564`, 1.0403776174618935`, Complex[
        0.48231152106743996`, 0.]}, {
       2.36449595232363, 1.039919885985409, Complex[
        0.48181217232280577`, 0.]}, {
       2.373987032458796, 1.0410808878526232`, Complex[
        0.48130185202562004`, 0.]}, {
       2.3815886069560452`, 1.0437108219898554`, Complex[
        0.4807823497695691, 0.]}, {
       2.3874081372019003`, 1.047673700475901, Complex[
        0.480255441269519, 0.]}, {
       2.39153926948209, 1.0528462564529368`, Complex[
        0.4797228797426622, 0.]}, {
       2.394062914381637, 1.0591168320009998`, Complex[
        0.4791863879319921, 0.]}, {
       2.3950483008310317`, 1.0663842956583085`, Complex[
        0.4786476508156191, 0.]}, {
       2.394553976375236, 1.074557019175474, Complex[
        0.4781083090344109, 0.]}, {
       2.3926287392411556`, 1.0835519294209475`, Complex[
        0.477569953059689, 0.]}, {
       2.389312497261049, 1.093293642270888, Complex[
        0.4770341181123961, 0.]}, {
       2.384637055050358, 1.10371367945226, Complex[
        0.47650227983539234`, 0.]}, {
       2.378626835043448, 1.1147497656690828`, Complex[
        0.47597585071149623`, 0.]}, {
       2.3712995407801585`, 1.1263452012154596`, Complex[
        0.4754561772115725, 0.]}, {
       2.3626667727190114`, 1.1384483041640034`, Complex[
        0.47494453764954714`, 0.]}, {
       2.3527346081819385`, 1.1510119157637881`, Complex[
        0.4744421407146405, 0.]}, {
       2.3415041580478673`, 1.163992962648055, Complex[
        0.4739501246454568, 0.]}, {
       2.328972113659722, 1.1773520696734665`, Complex[
        0.4734695570058102, 0.]}, {
       2.315131298173423, 1.1910532175814914`, Complex[
        0.47300143501827796`, 0.]}, {
       2.299971237285497, 1.2050634401137394`, Complex[
        0.4725466864084748, 0.]}, {
       2.2834787649015156`, 1.2193525556835125`, Complex[
        0.4721061707108323, 0.]}, {
       2.2656386797743613`, 1.2338929291723753`, Complex[
        0.4716806809852249, 0.]}, {
       2.2464344693199068`, 1.2486592598695894`, Complex[
        0.47127094589306107`, 0.]}, {
       2.2258491165198033`, 1.2636283919920148`, Complex[
        0.47087763208134475`, 0.]}, {
       2.203866004802211, 1.2787791446094783`, Complex[
        0.47050134682368727`, 0.]}, {
       2.1804699337462554`, 1.294092158153886, Complex[
        0.4701426408682261, 0.]}, {
       2.1556482550331806`, 1.309549755011906, Complex[
        0.46980201144378053`, 0.]}, {
       2.1293921328904126`, 1.3251358119905245`, Complex[
        0.46947990537736023`, 0.]}, {
       2.101697925980502, 1.3408356427079826`, Complex[
        0.46917672227817764`, 0.]}, {
       2.072568677996893, 1.356635888199624, Complex[
        0.4688928177456184, 0.]}, {
       2.0420156920310055`, 1.3725244142432655`, Complex[
        0.4686285065610944, 0.]}, {
       2.0100601492477477`, 1.3884902141044357`, Complex[
        0.4683840658263071, 0.]}, {
       1.9767347161413455`, 1.4045233155793384`, Complex[
        0.46815973801315214`, 0.]}, {
       1.9420850677614705`, 1.4206146913764328`, Complex[
        0.46795573389322, 0.]}, {
       1.906171238532691, 1.4367561720248982`, Complex[
        0.46777223531761675`, 0.]}, {
       1.8690686999471893`, 1.4529403606348128`, Complex[
        0.46760939782057287`, 0.]}, {
       1.8308690582202116`, 1.4691605489562967`, Complex[
        0.4674673530230169, 0.]}, {
       1.791680267759009, 1.4854106342972364`, Complex[
        0.46734621081496736`, 0.]}, {
       1.7516262703476395`, 1.5016850369596084`, Complex[
        0.4672460612981948, 0.]}, {
       1.710845996539815, 1.5179786179437962`, Complex[
        0.4671669764731731, 0.]}, {
       1.6694917043962318`, 1.5342865967479808`, Complex[
        0.4671090116567988, 0.]}, {
       1.6277266787766544`, 1.5506044691567193`, Complex[
        0.46707220661980525`, 0.]}, {
       1.5857223671098402`, 1.5669279249664951`, Complex[
        0.46705658643514464`, 0.]}, {
       1.5436550784656875`, 1.5832527656392807`, Complex[
        0.46706216203094364`, 0.]}, {
       1.5017024147775362`, 1.5995748219043242`, Complex[
        0.46708893044391425`, 0.]}, {
       1.4600396298718044`, 1.6158898713464032`, Complex[
        0.46713687477136473`, 0.]}, {
       1.4188361193169783`, 1.6321935560226146`, Complex[
        0.4672059638221919, 0.]}, {
       1.3782522308169398`, 1.6484813001419003`, Complex[
        0.4672961514694938, 0.]}, {
       1.3384365530811104`, 1.664748227820313, Complex[
        0.46740737570970026`, 0.]}, {
       1.299523795784224, 1.6809890808913017`, Complex[
        0.467539557435402, 0.]}, {
       1.2616333210730846`, 1.6971981367044024`, Complex[
        0.46769259893140946`, 0.]}, {
       1.2248683351082408`, 1.7133691257874417`, Complex[
        0.4678663821059285, 0.]}, {
       1.1893157023968943`, 1.7294951491776565`, Complex[
        0.46806076647119227`, 0.]}, {
       1.1550463103655795`, 1.7455685951457225`, Complex[
        0.4682755868903887, 0.]}, {
       1.1221158887197302`, 1.761581054944051, Complex[
        0.468510651110276, 0.]}, {
       1.0905661775608193`, 1.7775232371066487`, Complex[
        0.4687657371015073, 0.]}, {
       1.0604263383497703`, 1.7933848797129543`, Complex[
        0.46904059023136435`, 0.]}, {
       1.0317145100812708`, 1.8091546599007113`, Complex[
        0.46933492029631063`, 0.]}, {
       1.004439426640306, 1.8248200997744266`, Complex[
        0.469648398444527, 0.]}, {
       0.9786020276191438, 1.8403674677026445`, Complex[
        0.4699806540213311, 0.]}, {
       0.9541970117256575, 1.85578167383157, Complex[
        0.4703312713731046, 0.]}, {
       0.9312142977638967, 1.871046158458661, Complex[
        0.4706997866480118, 0.]}, {
       0.9096403720576594, 1.886142771709362, Complex[
        0.47108568463434786`, 0.]}, {
       0.8894595126579876, 1.901051642738503, Complex[
        0.47148839567977907`, 0.]}, {
       0.8706548896482962, 1.9157510364334194`, Complex[
        0.4719072927369342, 0.]}, {
       0.8532095475042921, 1.9302171953251301`, Complex[
        0.4723416885827771, 0.]}, {
       0.8371072800935335, 1.944424164115337, Complex[
        0.472790833260834, 0.]}, {
       0.822333411883366, 1.95834359389574, Complex[
        0.4732539117965956, 0.]}, {
       0.8088755006376874, 1.9719445227732086`, Complex[
        0.47373004223724274`, 0.]}, {
       0.7967239776640629, 1.985193129216682, Complex[
        0.47421827406711475`, 0.]}, {
       0.7858727418091804, 1.998052454012324, Complex[
        0.4747175870500614, 0.]}, {
       0.7763197231221171, 2.0104820862580457`, Complex[
        0.4752268905488439, 0.]}, {
       0.7680674315816087, 2.0224378083573584`, Complex[
        0.47574502337009494`, 0.]}, {
       0.7611235056286074, 2.03387119450742, Complex[
        0.4762707541808756, 0.]}, {
       0.7555012745217375, 2.0447291567482644`, Complex[
        0.47680278253960956`, 0.]}, {
       0.7512203477505595, 2.05495343230612, Complex[
        0.47733974057999706`, 0.]}, {
       0.74830724385831, 2.064480005801336, Complex[
        0.47788019538150467`, 0.]}, {
       0.7467960699407836, 2.073238460028229, Complex[
        0.47842265205405227`, 0.]}, {
       0.7467292616269573, 2.0811512496312132`, Complex[
        0.47896555755770975`, 0.]}, {
       0.7481583912425755, 2.0881328933694667`, Complex[
        0.47950730527047863`, 0.]}, {
       0.7511450487160571, 2.0940890831697563`, Complex[
        0.4800462403087304, 0.]}, {
       0.7557617950424094, 2.0989157123723827`, Complex[
        0.4805806655955875, 0.]}, {
       0.7620931809792072, 2.1024978322634316`, Complex[
        0.48110884866260567`, 0.]}, {
       0.7702368130048189, 2.10470855625469, Complex[
        0.481629029159674, 0.]}, {
       0.7803044329179573, 2.105407946413548, Complex[
        0.4821394270371855, 0.]}, {
       0.7924229547974228, 2.1044419394540785`, Complex[
        0.48263825135349775`, 0.]}, {
       0.8067353707962356, 2.101641401341711, Complex[
        0.4831237096495922, 0.]}, {
       0.8234013922645826, 2.0968214444831657`, Complex[
        0.4835940178219432, 0.]}, {
       0.8425976314387982, 2.089781202604194, Complex[
        0.4840474104140895, 0.]}, {
       0.8645170480149766, 2.080304339239503, Complex[
        0.48448215123750477`, 0.]}, {
       0.8893672823655021, 2.068160668246972, Complex[
        0.4848965442233499, 0.]}, {
       0.9173673747681133, 2.05310938709397, Complex[
        0.48528894439874626`, 0.]}, {
       0.9487422375390894, 2.0349045561052344`, Complex[
        0.485657768874581, 0.]}, {
       0.9837141284367006, 2.013303575363565, Complex[
        0.4860015077267754, 0.]}, {
       1.0224903159276049`, 1.9880794687149603`, Complex[
        0.48631873464953584`, 0.]}, {
       1.0652462079889988`, 1.9590377032444517`, Complex[
        0.4866081172575885, 0.]}, {
       1.1121035482359967`, 1.926037940473598, Complex[
        0.48686842691485227`, 0.]}, {
       1.1631039979874518`, 1.8890204007120968`, Complex[
        0.48709854796949964`, 0.]}, {
       1.2181796227338786`, 1.848035322154789, Complex[
        0.4872974862799968, 0.]}, {
       1.2771234626944648`, 1.8032723351017206`, Complex[
        0.4874643769233566, 0.]}, {
       1.3395652080584803`, 1.7550847307832094`, Complex[
        0.48759849098556746`, 0.]}, {
       1.4049583828505028`, 1.7040022209383139`, Complex[
        0.48769924134473275`, 0.]}, {
       1.4725854483859575`, 1.6507257772794766`, Complex[
        0.4877661873697719, 0.]}, {
       1.5415850443547527`, 1.5961003329142283`, Complex[
        0.4877990384713639, 0.]}, {
       1.611001091140324, 1.5410656222332966`, Complex[
        0.487797656456897, 0.]}, {
       1.6798477966614174`, 1.4865911160999417`, Complex[
        0.48776205665723865`, 0.]}, {
       1.7471798887013918`, 1.4336057315019977`, Complex[
        0.4876924078098422, 0.]}, {
       1.812155748779644, 1.3829346397384423`, Complex[
        0.48758903069971815`, 0.]}, {
       1.8740833473439027`, 1.3352532734874947`, Complex[
        0.4874523955768006, 0.]}, {
       1.9324439087635712`, 1.2910636043971149`, Complex[
        0.4872831183848224, 0.]}, {
       1.986893853394564, 1.2506921440429764`, Complex[
        0.48708195585275477`, 0.]}, {
       2.037249739149548, 1.2143049459265298`, Complex[
        0.4868497995147147, 0.]}, {
       2.0834627415024674`, 1.1819330696812615`, Complex[
        0.48658766873785975`, 0.]}, {
       2.1255889255747404`, 1.1535022539258077`, Complex[
        0.4862967028497861, 0.]}, {
       2.163760053054348, 1.1288620550862594`, Complex[
        0.4859781524672396, 0.]}, {
       2.1981578212832114`, 1.1078115549153904`, Complex[
        0.48563337013628544`, 0.]}, {
       2.228992832255806, 1.0901203390174903`, Complex[
        0.48526380040040695`, 0.]}, {
       2.256488468270465, 1.0755445696811783`, Complex[
        0.48487096941725116`, 0.]}, {
       2.280869204286178, 1.0638386230058783`, Complex[
        0.48445647424687044`, 0.]}, {
       2.3023526026644348`, 1.054763044680629, Complex[
        0.48402197193441643`, 0.]}, {
       2.3211441831557074`, 1.0480896315996726`, Complex[
        0.483569168508358, 0.]}, {
       2.337434432520651, 1.043604374983793, Complex[
        0.4830998080115945, 0.]}, {
       2.3513973412783735`, 1.0411088775986528`, Complex[
        0.48261566167743997`, 0.]}, {
       2.3631899871068103`, 1.040420725668123, Complex[
        0.4821185173555778, 0.]}, {
       2.3729528040896537`, 1.0413731764660026`, Complex[
        0.4816101692849277, 0.]}, {
       2.3808102761696284`, 1.0438144234808475`, Complex[
        0.4810924083011671, 0.]}, {
       2.386871870828331, 1.0476066234882921`, Complex[
        0.480567012556599, 0.]}, {
       2.3912330874905168`, 1.0526248115190988`, Complex[
        0.4800357388194733, 0.]}, {
       2.393976537913741, 1.0587557871147282`, Complex[
        0.4795003144088661, 0.]}, {
       2.395173006377805, 1.065897024918454, Complex[
        0.4789624298101213, 0.]}, {
       2.394882458899154, 1.0739556414995515`, Complex[
        0.47842373200482274`, 0.]}, {
       2.3931549854458534`, 1.0828474358764857`, Complex[
        0.4778858185384331, 0.]}, {
       2.390031669137543, 1.0924960115840079`, Complex[
        0.4773502323383939, 0.]}, {
       2.385545383117639, 1.1028319818912473`, Complex[
        0.47681845728560923`, 0.]}, {
       2.379721520232616, 1.113792255883635, Complex[
        0.47629191453310676`, 0.]}, {
       2.372578663600691, 1.1253194008234975`, Complex[
        0.475771959557259, 0.]}, {
       2.364129208133905, 1.1373610749761627`, Complex[
        0.475259879919385, 0.]}, {
       2.354379944465424, 1.1498695245611752`, Complex[
        0.4747568937088692, 0.]}, {
       2.3433326177786, 1.1628011384094912`, Complex[
        0.47426414863314487`, 0.]}, {
       2.3309844748981994`, 1.1761160541021676`, Complex[
        0.4737827217150073, 0.]}, {
       2.3173288137781887`, 1.1897778097212903`, Complex[
        0.4733136195537329, 0.]}, {
       2.3023555502382664`, 1.2037530357789155`, Complex[
        0.47285777910334487`, 0.]}, {
       2.2860518174451268`, 1.2180111823587436`, Complex[
        0.4724160689190697, 0.]}, {
       2.268402614133557, 1.2325242769745335`, Complex[
        0.4719892908214793, 0.]}, {
       2.249391517796039, 1.2472667091015897`, Complex[
        0.4715781819269946, 0.]}, {
       2.2290014788575316`, 1.262215037761896, Complex[
        0.47118341699324406`, 0.]}, {
       2.2072157109567025`, 1.2773478189362657`, Complex[
        0.47080561102816343`, 0.]}, {
       2.1840186905803742`, 1.2926454499344235`, Complex[
        0.4704453221126331, 0.]}, {
       2.159397276095571, 1.3080900281802221`, Complex[
        0.47010305438778516`, 0.]}, {
       2.1333419513189416`, 1.323665222162937, Complex[
        0.46977926115984014`, 0.]}, {
       2.1058481917863645`, 1.3393561525725104`, Complex[
        0.46947434807733024`, 0.]}, {
       2.076917942538169, 1.3551492818766455`, Complex[
        0.4691886763378596, 0.]}, {
       2.046561184376757, 1.3710323108160805`, Complex[
        0.46892256588397574`, 0.]}, {
       2.0147975513083467`, 1.3869940804926064`, Complex[
        0.4686762985503432, 0.]}, {
       1.9816579457759922`, 1.4030244789037933`, Complex[
        0.4684501211270722, 0.]}, {
       1.9471860813672766`, 1.4191143509438895`, Complex[
        0.46824424830681216`, 0.]}, {
       1.9114398665816699`, 1.4352554110395648`, Complex[
        0.4680588654859563, 0.]}, {
       1.8744925302101134`, 1.4514401577268137`, Complex[
        0.4678941313930716, 0.]}, {
       1.836433381602342, 1.4676617896001467`, Complex[
        0.4677501805203775, 0.]}, {
       1.797368100403866, 1.4839141221786052`, Complex[
        0.4676271253367702, 0.]}, {
       1.7574184626845764`, 1.5001915053348955`, Complex[
        0.46752505826352597`, 0.]}, {
       1.716721435203109, 1.516488741025509, Complex[
        0.4674440533963452, 0.]}, {
       1.675427606657527, 1.5328010011379438`, Complex[
        0.4673841679599266, 0.]}, {
       1.633698971848388, 1.5491237453407838`, Complex[
        0.4673454434836581, 0.]}, {
       1.591706137216821, 1.5654526388768135`, Complex[
        0.4673279066894143, 0.]}, {
       1.5496250679339985`, 1.581783470284929, Complex[
        0.46733157008475473`, 0.]}, {
       1.5076335405298709`, 1.598112069067221, Complex[
        0.46735643225711604`, 0.]}, {
       1.4659074944153667`, 1.6144342233372155`, Complex[
        0.467402477866845, 0.]}, {
       1.4246174859452447`, 1.6307455974914287`, Complex[
        0.46746967733916894`, 0.]}, {
       1.3839254382306552`, 1.6470416499398381`, Complex[
        0.46755798625744116`, 0.]}, {
       1.3439818504231036`, 1.6633175509117113`, Complex[
        0.4676673444622663, 0.]}, {
       1.3049235862987176`, 1.6795681003212064`, Complex[
        0.4677976748633834, 0.]}, {
       1.266872310228072, 1.6957876456330434`, Complex[
        0.4679488819735225, 0.]}, {
       1.2299335860982523`, 1.711969999612128, Complex[
        0.4681208501758068, 0.]}, {
       1.1941966077354114`, 1.7281083577728906`, Complex[
        0.4683134417387119, 0.]}, {
       1.1597344923518107`, 1.7441952152642186`, Complex[
        0.4685264945950781, 0.]}, {
       1.1266050438085107`, 1.760222282835211, Complex[
        0.4687598199042152, 0.]}, {
       1.0948518802303369`, 1.7761804014242766`, Complex[
        0.46901319941877095`, 0.]}, {
       1.0645058192733956`, 1.7920594548012398`, Complex[
        0.46928638268067885`, 0.]}, {
       1.0355864216732404`, 1.8078482795660045`, Complex[
        0.4695790840732266, 0.]}, {
       1.0081036067655467`, 1.8235345716711442`, Complex[
        0.46989097975902006`, 0.]}, {
       0.9820592697821963, 1.8391047884844651`, Complex[
        0.47022170453636214`, 0.]}, {
       0.9574488476492392, 1.8545440452434865`, Complex[
        0.47057084864927945`, 0.]}, {
       0.9342627961075749, 1.8698360045731572`, Complex[
        0.47093795458911264`, 0.]}, {
       0.9124879552067136, 1.8849627575398846`, Complex[
        0.47132251392813945`, 0.]}, {
       0.8921087920634518, 1.8999046944963018`, Complex[
        0.47172396422814383`, 0.]}, {
       0.8731085191069414, 1.9146403637306972`, Complex[
        0.47214168606907897`, 0.]}, {
       0.8554700929933712, 1.9291463156675854`, Complex[
        0.47257500024497073`, 0.]}, {
       0.8391771042649117, 1.943396930071735, Complex[
        0.47302316517588605`, 0.]}, {
       0.8242145710195272, 1.9573642233812327`, Complex[
        0.4734853745861177, 0.]}, {
       0.8105696517254055, 1.971017632936846, Complex[
        0.47396075549959127`, 0.]}, {
       0.798232293203524, 1.9843237744814042`, Complex[
        0.47444836660388195`, 0.]}, {
       0.7871958300108391, 1.9972461688780656`, Complex[
        0.47494719703400234`, 0.]}, {
       0.7774575512211763, 2.0097449335431765`, Complex[
        0.4754561656262646, 0.]}, {
       0.7690192501011379, 2.0217764336190873`, Complex[
        0.475974120690947, 0.]}, {
       0.7618877715349145, 2.033292887443367, Complex[
        0.4764998403501485, 0.]}, {
       0.7560755713344517, 2.0442419204341102`, Complex[
        0.4770320334840614, 0.]}, {
       0.7516013007981822, 2.0545660611570034`, Complex[
        0.4775693413248598, 0.]}, {
       0.7484904290177172, 2.064202173144729, Complex[
        0.47811033973248623`, 0.]}, {
       0.7467759143862635, 2.0730808161203607`, Complex[
        0.47865354218081757`, 0.]}, {
       0.7464989353721376, 2.081125530806511, Complex[
        0.4791974034759592, 0.]}, {
       0.7477096886335166, 2.088252042737243, Complex[
        0.4797403242208539, 0.]}, {
       0.7504682595933866, 2.094367382796974, Complex[
        0.48028065603195896`, 0.]}, {
       0.7548455661298905, 2.0993689261234363`, Complex[
        0.4808167075045964, 0.]}, {
       0.7609243693088481, 2.1031433572739315`, Complex[
        0.4813467509137274, 0.]}, {
       0.768800335037311, 2.1055655792166834`, Complex[
        0.48186902962653266`, 0.]}, {
       0.7785831157083392, 2.106497598198006, Complex[
        0.4823817661923909, 0.]}, {
       0.790397399411668, 2.1057874377725625`, Complex[
        0.48288317106480627`, 0.]}, {
       0.8043838436110977, 2.1032681657481915`, Complex[
        0.4833714518987608, 0.]}, {
       0.8206997672603079, 2.098757160559431, Complex[
        0.48384482335602014`, 0.]}, {
       0.8395194166294551, 2.092055802152623, Complex[
        0.4843015173403427, 0.]}, {
       0.8610335421732127, 2.0829498503063353`, Complex[
        0.4847397935745756, 0.]}, {
       0.8854479242729859, 2.071210872733221, Complex[
        0.4851579504224428, 0.]}, {
       0.9129803656710307, 2.056599205268948, Complex[
        0.48555433584975966`, 0.]}, {
       0.9438555361135421, 2.03886905871597, Complex[
        0.48592735841298634`, 0.]}, {
       0.9782969316036808, 2.017776510000587, Complex[
        0.48627549815770377`, 0.]}, {
       1.0165151396753387`, 1.9930911862777785`, Complex[
        0.4865973173059868, 0.]}, {
       1.058691656444921, 1.9646123962653446`, Complex[
        0.48689147060982146`, 0.]}, {
       1.1049577885932202`, 1.932190175695006, Complex[
        0.48715671524790827`, 0.]}, {
       1.1553688249970024`, 1.895751062204745, Complex[
        0.48739192014540234`, 0.]}, {
       1.2098747902249436`, 1.8553272875110962`, Complex[
        0.487596074600459, 0.]}, {
       1.268290698301974, 1.811086468520083, Complex[
        0.48776829610784384`, 0.]}, {
       1.3302710739414287`, 1.7633570302522201`, Complex[
        0.48790783727828213`, 0.]}, {
       1.395295014781051, 1.7126430871316745`, Complex[
        0.4880140917625576, 0.]}, {
       1.462668337064345, 1.6596222402953544`, Complex[
        0.48808659910143387`, 0.]}, {
       1.531547503492791, 1.605121592303187, Complex[
        0.48812504843611043`, 0.]}, {
       1.6009858278012685`, 1.5500714848127604`, Complex[
        0.48812928102883285`, 0.]}, {
       1.6699968162561447`, 1.4954420991396795`, Complex[
        0.48809929155920145`, 0.]}, {
       1.7376244880086502`, 1.4421730778964426`, Complex[
        0.4880352281783578, 0.]}, {
       1.803008328238883, 1.3911085139005355`, Complex[
        0.48793739132019565`, 0.]}, {
       1.8654322177437155`, 1.3429479628240664`, Complex[
        0.4878062312857607, 0.]}, {
       1.9243514372422548`, 1.298219381432526, Complex[
        0.48764234463368034`, 0.]}, {
       1.979397532166968, 1.2572742057603234`, Complex[
        0.4874464694254648, 0.]}, {
       2.0303653028497175`, 1.220300304421384, Complex[
        0.4872194793895941, 0.]}, {
       2.077188352759847, 1.1873463744953938`, Complex[
        0.4869623770820391, 0.]}, {
       2.1199095979316054`, 1.1583513769392246`, Complex[
        0.48667628613316216`, 0.]}, {
       2.1586517439974844`, 1.1331740051818668`, Complex[
        0.48636244268142553`, 0.]}, {
       2.193590892182612, 1.1116190256111729`, Complex[
        0.4860221861029923, 0.]}, {
       2.2249347763045275`, 1.0934589879606516`, Complex[
        0.4856569491528983, 0.]}, {
       2.2529059374486486`, 1.078450998969799, Complex[
        0.48526824763800513`, 0.]}, {
       2.2777294328041875`, 1.0663489628709537`, Complex[
        0.4848576697443941, 0.]}, {
       2.2996243466987423`, 1.0569120207016294`, Complex[
        0.48442686514221933`, 0.]}, {
       2.3187982932370335`, 1.0499099990777967`, Complex[
        0.48397753398945936`, 0.]}, {
       2.3354441591284343`, 1.0451266198989582`, Complex[
        0.4835114159525186, 0.]}, {
       2.3497384544831634`, 1.0423611032823652`, Complex[
        0.48303027935649445`, 0.]}, {
       2.361840772051087, 1.041428663367579, Complex[
        0.482535910571231, 0.]}, {
       2.3718939777372587`, 1.0421602743239258`, Complex[
        0.4820301037312849, 0.]}, {
       2.380024857648446, 1.044401981546454, Complex[
        0.4815146508788858, 0.]}, {
       2.3863450276699356`, 1.0480139523774437`, Complex[
        0.4809913326090097, 0.]}}, CompressedData["
1:eJwUm3k4lF8Ux9+ZQUKEELKXSApFJTqvpVAqbVpkqVRE2UVF1mhBSQtCCYkW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      "]]]}},
  AutomaticImageSize->True,
  Axes->True,
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "S"], TraditionalForm], 
    FormBox[
     SubscriptBox["\[CurlyPhi]", "T"], TraditionalForm], 
    FormBox[
     FractionBox[
      SubscriptBox["\[ScriptCapitalE]", "4"], "\[ScriptCapitalE]"], 
     TraditionalForm]},
  BoxRatios->{1, 1, 1},
  ImageSize->{395.84793650746127`, 363.46831103043684`},
  LabelStyle->Directive[FontSize -> 14],
  PlotRange->{{0.7482445918178003, 2.3935391867206386`}, {1.0495244295961994`,
     2.3795131758411148`}, All},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}, {Automatic, Automatic}},
  ViewPoint->{3.051871152319793, -1.458829272827407, 0.08887981987000437},
  ViewVertical->{0.5038026880213248, -0.26695469239457925`, 
   0.8215339577589008}]], "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
Magnification->0.8999999761581421,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 778, 12, 242, "Title"],
Cell[1360, 36, 182, 2, 50, "Subtitle"],
Cell[1545, 40, 2164, 52, 183, "Subsubtitle"],
Cell[3712, 94, 7936, 278, 216, "Section"],
Cell[CellGroupData[{
Cell[11673, 376, 539, 10, 157, "Section"],
Cell[CellGroupData[{
Cell[12237, 390, 288, 5, 44, "Subsection"],
Cell[12528, 397, 1403, 40, 55, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13980, 443, 981, 22, 23, "Subsubtitle"],
Cell[CellGroupData[{
Cell[14986, 469, 252, 5, 35, "Subsection"],
Cell[15241, 476, 468, 10, 55, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15746, 491, 599, 15, 29, "Subsection"],
Cell[16348, 508, 1165, 33, 44, "Input"],
Cell[17516, 543, 220, 3, 22, "Text"],
Cell[17739, 548, 4952, 197, 197, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22728, 750, 343, 6, 31, "Subsection"],
Cell[23074, 758, 1223, 38, 49, "Input"],
Cell[24300, 798, 141, 2, 19, "Text"],
Cell[24444, 802, 2450, 73, 85, "Input"],
Cell[26897, 877, 320, 6, 19, "Text"],
Cell[27220, 885, 2069, 62, 84, "Input"],
Cell[29292, 949, 226, 5, 19, "Text"],
Cell[29521, 956, 485, 13, 20, "Input"]
}, Open  ]],
Cell[30021, 972, 521, 13, 38, "Subsection"],
Cell[CellGroupData[{
Cell[30567, 989, 199, 3, 26, "Subsection"],
Cell[30769, 994, 392, 10, 20, "Input"],
Cell[31164, 1006, 187, 2, 19, "Text"],
Cell[31354, 1010, 2111, 61, 85, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33502, 1076, 548, 11, 38, "Subsection"],
Cell[34053, 1089, 1208, 39, 49, "Input"],
Cell[35264, 1130, 182, 2, 19, "Text"],
Cell[35449, 1134, 1797, 53, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37283, 1192, 464, 9, 107, "Section"],
Cell[37750, 1203, 1358, 39, 83, "Input"]
}, Open  ]],
Cell[39123, 1245, 312, 10, 54, "Section"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39472, 1260, 111, 1, 20, "Subsubtitle"],
Cell[39586, 1263, 1970, 60, 63, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41593, 1328, 776, 24, 35, "Subsubtitle"],
Cell[42372, 1354, 670, 18, 20, "Subsubtitle"],
Cell[43045, 1374, 1110, 35, 57, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44192, 1414, 287, 8, 20, "Subsubtitle"],
Cell[44482, 1424, 262, 7, 20, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44781, 1436, 2414, 78, 59, "Subsubtitle"],
Cell[47198, 1516, 1834, 62, 58, "Subsubtitle"],
Cell[CellGroupData[{
Cell[49057, 1582, 194, 3, 54, "Section"],
Cell[49254, 1587, 1802, 49, 48, "Subsection"],
Cell[51059, 1638, 3237, 63, 47, "Subsection"],
Cell[CellGroupData[{
Cell[54321, 1705, 4217, 95, 201, "Subsection"],
Cell[58541, 1802, 373704, 7550, 246, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

